Two Feynman integral families for vector boson fusion at NNLO QCD

We consider a planar and a non-planar two-loop Feynman integral family arising in non-factorisable quantum chromodynamics corrections to Higgs-boson production via vector boson fusion. We construct basis integrals which fulfil canonical differential equations with respect to seven variables for the external kinematics and an internal mass. One of the integral families involves nested square roots. We present strategies for deriving canonical master integrals, $\mathrm{d}\log$ forms and analytic continuation for such cases. Including also families with crossed massless legs, we express the $\varepsilon$-expanded integrals in terms of an algebraically independent function basis. For their evaluation, we employ numerical integration of the differential equations.

==> anc/HBzmz_almost_canonical_masters.reduze <==
  sel2 1 2  1 0  0 1 0 0 0
   1
    HBzmz 3 161  5 0  2 0 0 0 0 2 0 1 0 0 0
     1/4*(-4+d)^2*(s45-s12+s34)
;
  sel2 1 2  2 0  0 2 0 0 0
   1
    HBzmz 3 161  5 0  1 0 0 0 0 2 0 2 0 0 0
     -1/4*(-4+d)^2*(msq+s45-s12+s34)
    HBzmz 3 161  5 0  2 0 0 0 0 2 0 1 0 0 0
     -1/2*(-4+d)^2*msq
;
  sel2 1 2  3 0  0 3 0 0 0
   1
    HBzmz 3 162  5 0  0 2 0 0 0 2 0 1 0 0 0
     -1/4*(-4+d)^2*(s15-s23-s34)
;
  sel2 1 2  4 0  0 4 0 0 0
   1
    HBzmz 3 162  5 0  0 1 0 0 0 2 0 2 0 0 0
     1/4*(-4+d)^2*(s15-s23-msq-s34)
    HBzmz 3 162  5 0  0 2 0 0 0 2 0 1 0 0 0
     -1/2*(-4+d)^2*msq
;
  sel2 1 2  5 0  0 5 0 0 0
   1
    HBzmz 4 163  5 0  1 1 0 0 0 2 0 1 0 0 0
     1/8*(-4+d)^3
;
  sel2 1 2  6 0  0 6 0 0 0
   1
    HBzmz 4 163  6 1  1 2 0 0 0 2 0 1 -1 0 0
     1/4*(-4+d)^2
    HBzmz 4 163  6 1  1 2 0 -1 0 2 0 1 0 0 0
     -1/4*(-4+d)^2
    HBzmz 4 163  6 1  1 2 -1 0 0 2 0 1 0 0 0
     -1/4*(-4+d)^2
    HBzmz 4 163  6 0  1 2 0 0 0 2 0 1 0 0 0
     1/4*(-4+d)^2*s34
    HBzmz 4 163  5 0  1 1 0 0 0 2 0 1 0 0 0
     1/16*(-4+d)^3*s1^(-1)*(s1-s15+s23-s45+s12)
    HBzmz 3 162  5 0  0 1 0 0 0 2 0 2 0 0 0
     -1/16*(-4+d)^2*s1^(-1)*(s15-s23-msq-s34)
    HBzmz 3 162  5 0  0 2 0 0 0 2 0 1 0 0 0
     1/8*(-4+d)^2*s1^(-1)*(s15-s23+msq-s34)
    HBzmz 3 161  5 0  1 0 0 0 0 2 0 2 0 0 0
     -1/16*(-4+d)^2*s1^(-1)*(msq+s45-s12+s34)
    HBzmz 3 161  5 0  2 0 0 0 0 2 0 1 0 0 0
     -1/8*(-4+d)^2*s1^(-1)*(msq-s45+s12-s34)
;
  sel2 1 2  7 0  0 7 0 0 0
   1
    HBzmz 4 165  5 0  1 0 1 0 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s45+s34)
;
  sel2 1 2  8 0  0 8 0 0 0
   1
    HBzmz 4 170  5 0  0 1 0 1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s23+s34)
;
  sel2 1 2  9 0  0 9 0 0 0
   1
    HBzmz 5 167  6 0  1 1 1 0 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s23*msq-msq*s45+s15*s12-s23*s12-s15*msq-s12*s34)
;
  sel2 1 2  10 0  0 10 0 0 0
   1
    HBzmz 5 167  6 1  1 1 1 0 0 2 0 1 -1 0 0
     -1/8*(-4+d)^3*(s1-s12)
    HBzmz 5 167  6 1  1 1 1 -1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s1-s12)
    HBzmz 5 167  6 0  1 1 1 0 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s1-s12)*s34
    HBzmz 4 163  5 0  1 1 0 0 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s1-s12)
;
  sel2 1 2  11 0  0 11 0 0 0
   1
    HBzmz 5 171  6 0  1 1 0 1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s23*msq-msq*s45-s15*s12+s15*s45+msq*s12+s15*s34)
;
  sel2 1 2  12 0  0 12 0 0 0
   1
    HBzmz 5 171  6 1  1 1 0 1 0 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s1-s15)
    HBzmz 5 171  6 1  1 1 -1 1 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s1-s15)
    HBzmz 5 171  6 0  1 1 0 1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s1-s15)*s34
    HBzmz 4 163  5 0  1 1 0 0 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s1-s15)
;
  sel2 1 2  13 0  0 13 0 0 0
   1
    HBzmz 5 173  6 0  1 0 1 1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(msq+s45-s12+s34)*s34
;
  sel2 1 2  14 0  0 14 0 0 0
   1
    HBzmz 5 173  6 1  1 0 1 1 0 2 0 1 -1 0 0
     -1/8*(-4+d)^3*(s12-s34)
    HBzmz 5 173  6 0  1 0 1 1 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s12-s34)*s34
    HBzmz 4 169  5 0  1 0 0 1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s12-s34)
    HBzmz 4 165  5 0  1 0 1 0 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s12-s34)
;
  sel2 1 2  15 0  0 15 0 0 0
   1
    HBzmz 5 174  6 0  0 1 1 1 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s15-s23-msq-s34)*s34
;
  sel2 1 2  16 0  0 16 0 0 0
   1
    HBzmz 5 174  6 1  0 1 1 1 0 2 0 1 -1 0 0
     -1/8*(s15-s34)*(-4+d)^3
    HBzmz 5 174  6 0  0 1 1 1 0 2 0 1 0 0 0
     -1/8*(s15-s34)*(-4+d)^3*s34
    HBzmz 4 170  5 0  0 1 0 1 0 2 0 1 0 0 0
     1/8*(s15-s34)*(-4+d)^3
    HBzmz 4 166  5 0  0 1 1 0 0 2 0 1 0 0 0
     1/8*(s15-s34)*(-4+d)^3
;
  sel2 1 2  17 0  0 17 0 0 0
   1
    HBzmz 5 179  5 0  1 1 0 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s23-s45+s12)
;
  sel2 1 2  18 0  0 18 0 0 0
   1
    HBzmz 5 179  6 0  1 1 0 0 1 2 0 1 0 0 0
     1/8*(-4+d)^3*(s23*msq-msq*s45-s15*s12+s15*s45+msq*s12+s15*s34)
;
  sel2 1 2  19 0  0 19 0 0 0
   1
    HBzmz 5 181  5 0  1 0 1 0 1 1 0 1 0 0 0
     1/16*(s45-s12)*(-4+d)^4
;
  sel2 1 2  20 0  0 20 0 0 0
   1
    HBzmz 5 181  6 0  1 0 1 0 1 2 0 1 0 0 0
     1/8*(-4+d)^3*(msq+s45-s12+s34)*s34
;
  sel2 1 2  21 0  0 21 0 0 0
   1
    HBzmz 5 182  5 0  0 1 1 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*s23
;
  sel2 1 2  22 0  0 22 0 0 0
   1
    HBzmz 5 182  6 0  0 1 1 0 1 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s15-s23-msq-s34)*s34
;
  sel2 1 2  23 0  0 23 0 0 0
   1
    HBzmz 5 227  5 0  1 1 0 0 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s15-s23+s45)
;
  sel2 1 2  24 0  0 24 0 0 0
   1
    HBzmz 5 227  6 0  1 1 0 0 0 1 1 2 0 0 0
     -1/8*(-4+d)^3*(s23*msq-msq*s45+s15*s12-s23*s12-s15*msq-s12*s34)
;
  sel2 1 2  25 0  0 25 0 0 0
   1
    HBzmz 5 233  5 0  1 0 0 1 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*s45
;
  sel2 1 2  26 0  0 26 0 0 0
   1
    HBzmz 5 233  6 0  1 0 0 1 0 1 1 2 0 0 0
     1/8*(-4+d)^3*(msq+s45-s12+s34)*s34
;
  sel2 1 2  27 0  0 27 0 0 0
   1
    HBzmz 5 234  5 0  0 1 0 1 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s15-s23)
;
  sel2 1 2  28 0  0 28 0 0 0
   1
    HBzmz 5 234  6 0  0 1 0 1 0 1 1 2 0 0 0
     -1/8*(-4+d)^3*(s15-s23-msq-s34)*s34
;
  sel2 1 2  29 0  0 29 0 0 0
   1
    HBzmz 5 241  5 0  1 0 0 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*s34
;
  sel2 1 2  30 0  0 30 0 0 0
   1
    HBzmz 5 241  6 0  2 0 0 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s45*s34+s45^2-s45*s12-msq*s34)
;
  sel2 1 2  31 0  0 31 0 0 0
   1
    HBzmz 5 242  5 0  0 1 0 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*s34
;
  sel2 1 2  32 0  0 32 0 0 0
   1
    HBzmz 5 242  6 0  0 2 0 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s23*s34+s23^2-msq*s34-s15*s23)
;
  sel2 1 2  33 0  0 33 0 0 0
   1
    HBzmz 6 175  6 0  1 1 1 1 0 1 0 1 0 0 0
     -1/8*(-4+d)^3*(-3+d)
;
  sel2 1 2  34 0  0 34 0 0 0
   1
    HBzmz 6 175  6 1  1 1 1 1 0 1 0 1 -1 0 0
     1/4*(-4+d)^3*(s1-s15-s12+s34)*(s1*s34-s15*s12)*(-3+d)
    HBzmz 6 175  6 0  1 1 1 1 0 1 0 1 0 0 0
     -1/8*(-4+d)^3*(-3+d)*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+2*s1*s15*s12*s34+2*s1*msq*s45*s34+2*s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12+s1*s23*s34^2-s1*s15*msq*s34+s15^2*s45*s12-s1*s23*s12*s34-s23*msq*s12^2-s1^2*s34^2+s15*msq*s45*s34-s15^2*s12^2-s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*msq*s12*s34-s1*s15*s45*s34+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+s15*s23*s12^2-msq*s45*s12*s34+s23*msq*s12*s34)
    HBzmz 5 174  6 1  0 1 1 1 0 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    HBzmz 5 174  6 0  0 1 1 1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)*s34
    HBzmz 5 173  6 1  1 0 1 1 0 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    HBzmz 5 173  6 0  1 0 1 1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)*s34
    HBzmz 5 171  6 1  1 1 0 1 0 2 0 1 -1 0 0
     -1/8*(-4+d)^3*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-2*s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12-s15^2*s12+2*s1*s12*s34-s1^2*s34+s1*s15*s34)
    HBzmz 5 171  6 1  1 1 -1 1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-2*s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12-s15^2*s12+2*s1*s12*s34-s1^2*s34+s1*s15*s34)
    HBzmz 5 171  6 0  1 1 0 1 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-2*s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12-s15^2*s12+2*s1*s12*s34-s1^2*s34+s1*s15*s34)*s34
    HBzmz 5 171  5 0  1 1 0 1 0 1 0 1 0 0 0
     -1/4*(-4+d)^3*(s1-s15-s12+s34)*(s1*s34-s15*s12)*(-3+d)
    HBzmz 5 167  6 1  1 1 1 0 0 2 0 1 -1 0 0
     -1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34-s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-2*s15^2*s12+s1*s12*s34+s23*s12^2-s1^2*s34-s23*s12*s34+2*s1*s15*s34)
    HBzmz 5 167  6 1  1 1 1 -1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34-s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-2*s15^2*s12+s1*s12*s34+s23*s12^2-s1^2*s34-s23*s12*s34+2*s1*s15*s34)
    HBzmz 5 167  6 0  1 1 1 0 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34-s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-2*s15^2*s12+s1*s12*s34+s23*s12^2-s1^2*s34-s23*s12*s34+2*s1*s15*s34)*s34
    HBzmz 5 167  5 0  1 1 1 0 0 1 0 1 0 0 0
     -1/4*(-4+d)^3*(s1-s15-s12+s34)*(s1*s34-s15*s12)*(-3+d)
    HBzmz 4 170  5 0  0 1 0 1 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    HBzmz 4 169  5 0  1 0 0 1 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    HBzmz 4 166  5 0  0 1 1 0 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    HBzmz 4 165  5 0  1 0 1 0 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    HBzmz 4 163  5 0  1 1 0 0 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s15*s23*s34-s15*s45*s34-2*s1*s23*s34-3*s15*s12^2-4*s1*s34^2+2*s1*s15*s12-2*s1*s45*s34+4*s15*s12*s34+s15^2*s45+s15*s23*s12+s45*s12*s34+s15*s45*s12-3*s15^2*s12+3*s1*s12*s34+s23*s12^2-2*s1^2*s34-s23*s12*s34+3*s1*s15*s34)
;
  sel2 1 2  35 0  0 35 0 0 0
   1
    HBzmz 6 183  6 0  1 1 1 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4
;
  sel2 1 2  36 0  0 36 0 0 0
   1
    HBzmz 6 183  6 1  1 1 1 -1 1 1 0 1 0 0 0
     -1/8*(-4+d)^4*s23*(s23*s12-s1*s12-s45*s12+s1*s45+s12^2)
    HBzmz 6 183  6 0  1 1 1 0 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s1*s45*s34^2-s15*msq*s12^2+s1*s15*s12*s34-s1*msq*s45*s34-s23^2*s12^2-s23*s12^2*s34-s1*s23*msq*s34-s15*s23*msq*s12+2*s15*msq*s45*s12+s23^2*s12*s34+s1*s23*s34^2+s23^2*msq*s34-s23*s45*s12*s34-2*s23*msq*s45*s34-s15*msq*s45^2+msq*s45^2*s34-s15*s12^2*s34+s15*s23*msq*s45+s23*msq*s12^2+s23*s12*s34^2-s1^2*s34^2+s1*s12*s34^2+s15*s45*s12*s34+s1*msq*s12*s34-s1*s15*s45*s34+2*s1*s23*s45*s34+s23^2*msq*s12-s23*msq*s45*s12-2*s15*s23*s12*s34-s45*s12*s34^2+s15*s23*s12^2-msq*s45*s12*s34+s23*msq*s12*s34-s15*s23*s45*s12)
    HBzmz 5 182  5 0  0 1 1 0 1 1 0 1 0 0 0
     1/16*(-4+d)^4*s23*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45+s23*s12+2*s12*s34)
    HBzmz 5 181  5 0  1 0 1 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)
    HBzmz 5 179  5 0  1 1 0 0 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s15*s45^2+s1*s23*s34+s15*s12^2+2*s23*s45*s34+s23^2*s12+s1*s45*s34+s15*s23*s12+s45*s12*s34+2*s1*s23*s45-2*s15*s45*s12-s15*s23*s45-2*s1*s23*s12-s23*s45*s12-s45^2*s34-s1*s12*s34-s23^2*s34+s23*s12^2-s23*s12*s34)
    HBzmz 5 167  6 1  1 1 1 0 0 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 5 167  6 1  1 1 1 -1 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 5 167  6 0  1 1 1 0 0 2 0 1 0 0 0
     1/8*(-4+d)^3*s34*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 4 163  5 0  1 1 0 0 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    PBzmz 5 55  5 0  1 1 1 0 1 1 0 0 0 0 0
     -1/8*(-4+d)^3*(-3+d)*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
;
  sel2 1 2  37 0  0 37 0 0 0
   1
    HBzmz 6 235  6 0  1 1 0 1 0 1 1 1 0 0 0
     -1/16*(-4+d)^4
;
  sel2 1 2  38 0  0 38 0 0 0
   1
    HBzmz 6 235  6 1  1 1 -1 1 0 1 1 1 0 0 0
     -1/8*(s1*s23+s15*s45-s1*s15+s15^2-s15*s23)*(-4+d)^4*s45
    HBzmz 6 235  6 0  1 1 0 1 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s1*s45*s34^2+s1*s15*s12*s34-s1*msq*s45*s34-s1*s23*msq*s34+2*s15*s23*msq*s12-s15*msq*s45*s12+s1*s23*s34^2+s23^2*msq*s34-s15^2*s12*s34-2*s23*msq*s45*s34+s15*s45*s34^2+s15*msq*s45^2+s1*s15*msq*s34+msq*s45^2*s34-s15*s23*s34^2+s15^2*s45*s12-s1*s23*s12*s34-s15*s23*s45*s34-s15*s23*msq*s45+s1*s15*s34^2-s1^2*s34^2+s15*msq*s45*s34-s15*s23*msq*s34-2*s15*s45*s12*s34-s15^2*msq*s12+2*s1*s23*s45*s34-s23^2*msq*s12+s15*s45^2*s34+s23*msq*s45*s12+s15*s23*s12*s34+s15^2*msq*s45-s15^2*s45*s34-s15*s23*s45*s12-s15^2*s45^2)
    HBzmz 5 234  5 0  0 1 0 1 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s15*s23*s34+s15*s45*s34+s1*s23*s34+s23*s45*s34+s23^2*s12-s15^2*s45-2*s15*s23*s12+s15*s23*s45+s15^2*s12-s23^2*s34-s1*s15*s34)
    HBzmz 5 233  5 0  1 0 0 1 0 1 1 1 0 0 0
     -1/16*(s23*s34+s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s15*s34)*(-4+d)^4*s45
    HBzmz 5 227  5 0  1 1 0 0 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s15*s23*s34+s15*s45^2-2*s1*s15*s45-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34+s15^2*s45-2*s15*s23*s12+2*s1*s23*s45+s15*s45*s12-s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)
    HBzmz 5 171  6 1  1 1 0 1 0 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
    HBzmz 5 171  6 1  1 1 -1 1 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
    HBzmz 5 171  6 0  1 1 0 1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)*s34
    HBzmz 4 163  5 0  1 1 0 0 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
    PBzmz 5 107  5 0  1 1 0 1 0 1 1 0 0 0 0
     -1/8*(-4+d)^3*(-3+d)*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
;
  sel2 1 2  39 0  0 39 0 0 0
   1
    HBzmz 6 245  6 0  1 0 1 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(msq-s12)*s34
;
  sel2 1 2  40 0  0 40 0 0 0
   1
    HBzmz 6 245  6 1  1 0 1 0 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4*(s45+s34)
    HBzmz 5 241  5 0  1 0 0 0 1 1 1 1 0 0 0
     1/16*(-4+d)^4*s45
;
  sel2 1 2  41 0  0 41 0 0 0
   1
    HBzmz 6 246  6 0  0 1 1 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*msq*s34
;
  sel2 1 2  42 0  0 42 0 0 0
   1
    HBzmz 6 249  6 0  1 0 0 1 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*msq*s34
;
  sel2 1 2  43 0  0 43 0 0 0
   1
    HBzmz 6 250  6 0  0 1 0 1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s15-msq)*s34
;
  sel2 1 2  44 0  0 44 0 0 0
   1
    HBzmz 6 250  6 1  0 1 0 1 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s15-s23)
    HBzmz 6 250  6 1  0 1 -1 1 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s15-s23)
    HBzmz 6 250  6 0  0 1 0 1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s15-s23)*s34
;
  sel2 1 2  45 0  0 45 0 0 0
   1
    HBzmz 6 252  6 0  0 0 1 1 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*s34^2
;
  sel2 1 2  46 0  0 46 0 0 0
   1
    HBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^4
;
  sel2 1 2  47 0  0 47 0 0 0
   1
    HBzmz 6 243  7 2  2 1 0 0 1 1 1 1 -2 0 0
     1/8*(-4+d)^3
    HBzmz 6 243  7 2  2 1 0 -1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^3
    HBzmz 6 243  7 2  2 1 -1 0 1 1 1 1 -1 0 0
     -1/8*(-4+d)^3
    HBzmz 6 243  7 2  2 1 -1 -1 1 1 1 1 0 0 0
     1/8*(-4+d)^3
    HBzmz 6 243  7 1  2 1 0 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^3*s34
    HBzmz 6 243  6 1  1 1 0 0 1 1 1 1 -1 0 0
     1/32*(-4+d)^4*s1^(-1)*(s15-2*s23+2*s45-s12)
    HBzmz 6 243  6 1  1 1 0 -1 1 1 1 1 0 0 0
     1/32*(-4+d)^4*s1^(-1)*(s23-s45+s12)
    HBzmz 6 243  6 1  1 1 -1 0 1 1 1 1 0 0 0
     -1/32*(-4+d)^4*s1^(-1)*(s15-s23+s45)
    HBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/32*(-4+d)^4*s1^(-1)*(s23-s45)*s34
    HBzmz 5 242  6 0  0 2 0 0 1 1 1 1 0 0 0
     1/16*(-4+d)^3*s1^(-1)*(s23*s34+s23^2-msq*s34-s15*s23)
    HBzmz 5 242  5 0  0 1 0 0 1 1 1 1 0 0 0
     3/32*(-4+d)^4*s1^(-1)*s34
    HBzmz 5 241  6 0  2 0 0 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^3*s1^(-1)*(s45*s34+s45^2-s45*s12-msq*s34)
    HBzmz 5 241  5 0  1 0 0 0 1 1 1 1 0 0 0
     -3/32*(-4+d)^4*s1^(-1)*s34
    HBzmz 5 227  5 0  1 1 0 0 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*s1^(-1)*(s15-s23+s45)
    HBzmz 5 179  5 0  1 1 0 0 1 1 0 1 0 0 0
     1/16*(-4+d)^4*s1^(-1)*(s23-s45+s12)
    HBzmz 4 163  5 0  1 1 0 0 0 2 0 1 0 0 0
     1/8*(-4+d)^3*s1^(-1)*(s1+s15-s23+s45-s12)
    HBzmz 3 162  5 0  0 1 0 0 0 2 0 2 0 0 0
     1/16*(-4+d)^2*s1^(-1)*(s15-s23-msq-s34)
    HBzmz 3 162  5 0  0 2 0 0 0 2 0 1 0 0 0
     -1/8*(-4+d)^2*s1^(-1)*msq
    HBzmz 3 161  5 0  1 0 0 0 0 2 0 2 0 0 0
     1/16*(-4+d)^2*s1^(-1)*(msq+s45-s12+s34)
    HBzmz 3 161  5 0  2 0 0 0 0 2 0 1 0 0 0
     1/8*(-4+d)^2*s1^(-1)*msq
    PBzmz 5 227  5 0  1 1 0 0 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*s1^(-1)*(s23-s45+s12)
    PBzmz 5 179  5 0  1 1 0 0 1 1 0 1 0 0 0
     1/16*(-4+d)^4*s1^(-1)*(s15-s23+s45)
    PBzmz 4 163  5 0  1 1 0 0 0 2 0 1 0 0 0
     1/8*(-4+d)^3*s1^(-1)*(s1+s23-s45)
    PBzmz 4 99  5 0  1 1 0 0 0 2 1 0 0 0 0
     -1/8*(-4+d)^3*s1^(-1)*(s1-s12)
    PBzmz 4 51  5 0  1 1 0 0 2 1 0 0 0 0 0
     -1/8*(-4+d)^3*s1^(-1)*(s1+s15)
    PBzmz 3 162  5 0  0 1 0 0 0 2 0 2 0 0 0
     1/16*(-4+d)^2*s1^(-1)*(s23-msq)
    PBzmz 3 162  5 0  0 2 0 0 0 2 0 1 0 0 0
     -1/8*(-4+d)^2*s1^(-1)*msq
    PBzmz 3 161  5 0  1 0 0 0 0 2 0 2 0 0 0
     1/16*(-4+d)^2*s1^(-1)*(msq-s45)
    PBzmz 3 161  5 0  2 0 0 0 0 2 0 1 0 0 0
     1/8*(-4+d)^2*s1^(-1)*msq
    PBzmz 3 97  5 0  1 0 0 0 0 2 2 0 0 0 0
     -1/16*(-4+d)^2*s1^(-1)*(msq-s12)
    PBzmz 3 97  5 0  2 0 0 0 0 2 1 0 0 0 0
     -1/8*(-4+d)^2*s1^(-1)*msq
    PBzmz 3 50  5 0  0 1 0 0 2 2 0 0 0 0 0
     -1/16*(-4+d)^2*s1^(-1)*(s15-msq)
    PBzmz 3 50  5 0  0 2 0 0 2 1 0 0 0 0 0
     1/8*(-4+d)^2*s1^(-1)*msq
;
  sel2 1 2  48 0  0 48 0 0 0
   1
    HBzmz 6 243  7 2  1 2 0 0 1 1 1 1 -1 0 -1
     -1/8*(-4+d)^3*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    HBzmz 6 243  7 2  1 2 0 0 1 1 1 1 -1 -1 0
     1/8*(-4+d)^3*(s15*s23*s34-s15*s45*s34-2*s1*s23*s34-s15*s12^2-2*s1*s34^2-2*s1*s45*s34+2*s15*s12*s34+s15^2*s45+s15*s23*s12+s45*s12*s34+s15*s45*s12-s15^2*s12+s1*s12*s34+s23*s12^2-s23*s12*s34+s1*s15*s34)
    HBzmz 6 243  7 2  1 2 0 0 1 1 1 1 -2 0 0
     1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 6 243  7 2  1 2 0 -1 1 1 1 1 0 0 -1
     1/8*(-4+d)^3*s23*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45+s23*s12+2*s12*s34)
    HBzmz 6 243  7 2  1 2 0 -1 1 1 1 1 0 -1 0
     1/8*(-4+d)^3*(s15*s45^2+s1*s23*s34+s15*s12^2+2*s23*s45*s34-s23^2*s12+s1*s45*s34+s15*s23*s12+s45*s12*s34-2*s15*s45*s12-s15*s23*s45+s23*s45*s12-s45^2*s34-s1*s12*s34-s23^2*s34-s23*s12^2-s23*s12*s34)
    HBzmz 6 243  7 2  1 2 0 -1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2+2*s23^2*s12-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34+2*s1*s23*s45-s15*s45*s12-3*s1*s23*s12-2*s23*s45*s12-s1*s12*s34+3*s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 6 243  7 2  1 2 0 -2 1 1 1 1 0 0 0
     1/4*(-4+d)^3*s23*(s23*s12-s1*s12-s45*s12+s1*s45+s12^2)
    HBzmz 6 243  7 2  1 2 -1 0 1 1 1 1 0 0 -1
     -1/8*(-4+d)^3*(s15*s23*s34+s15*s45*s34+s1*s23*s34+s23*s45*s34+s23^2*s12-s15^2*s45-2*s15*s23*s12+s15*s23*s45+s15^2*s12-s23^2*s34-s1*s15*s34)
    HBzmz 6 243  7 2  1 2 -1 0 1 1 1 1 0 -1 0
     1/8*(-4+d)^3*(s15*s23*s34-s15*s45^2-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34-s15^2*s45-2*s15*s23*s12+s15*s45*s12+s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)
    HBzmz 6 243  7 2  1 2 -1 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^3*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    HBzmz 6 243  7 2  1 2 -1 -1 1 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    HBzmz 6 243  7 2  2 1 0 0 1 1 1 1 -1 0 -1
     -1/8*(-4+d)^3*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    HBzmz 6 243  7 2  2 1 0 0 1 1 1 1 -1 -1 0
     1/8*(-4+d)^3*(s15*s23*s34-s15*s45*s34-2*s1*s23*s34-s15*s12^2-2*s1*s34^2-2*s1*s45*s34+2*s15*s12*s34+s15^2*s45+s15*s23*s12+s45*s12*s34+s15*s45*s12-s15^2*s12+s1*s12*s34+s23*s12^2-s23*s12*s34+s1*s15*s34)
    HBzmz 6 243  7 2  2 1 0 0 1 1 1 1 -2 0 0
     1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 6 243  7 2  2 1 0 -1 1 1 1 1 0 0 -1
     1/8*(-4+d)^3*s23*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45+s23*s12+2*s12*s34)
    HBzmz 6 243  7 2  2 1 0 -1 1 1 1 1 0 -1 0
     1/8*(-4+d)^3*(s15*s45^2+s1*s23*s34+s15*s12^2+2*s23*s45*s34-s23^2*s12+s1*s45*s34+s15*s23*s12+s45*s12*s34-2*s15*s45*s12-s15*s23*s45+s23*s45*s12-s45^2*s34-s1*s12*s34-s23^2*s34-s23*s12^2-s23*s12*s34)
    HBzmz 6 243  7 2  2 1 0 -1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2+2*s23^2*s12-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34+2*s1*s23*s45-s15*s45*s12-3*s1*s23*s12-2*s23*s45*s12-s1*s12*s34+3*s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 6 243  7 2  2 1 0 -2 1 1 1 1 0 0 0
     1/4*(-4+d)^3*s23*(s23*s12-s1*s12-s45*s12+s1*s45+s12^2)
    HBzmz 6 243  7 2  2 1 -1 0 1 1 1 1 0 0 -1
     -1/8*(-4+d)^3*(s15*s23*s34+s15*s45*s34+s1*s23*s34+s23*s45*s34+s23^2*s12-s15^2*s45-2*s15*s23*s12+s15*s23*s45+s15^2*s12-s23^2*s34-s1*s15*s34)
    HBzmz 6 243  7 2  2 1 -1 0 1 1 1 1 0 -1 0
     1/8*(-4+d)^3*(s15*s23*s34-s15*s45^2-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34-s15^2*s45-2*s15*s23*s12+s15*s45*s12+s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)
    HBzmz 6 243  7 2  2 1 -1 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^3*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    HBzmz 6 243  7 2  2 1 -1 -1 1 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    HBzmz 6 243  7 1  1 2 0 0 1 1 1 1 0 0 -1
     -1/8*(-4+d)^3*(s23*msq*s12-2*s15*s23*msq+s15*msq*s45-s1*s23*s34-s23*s45*s34-2*s23*msq*s45-s23^2*s12-s15*msq*s12-msq*s45*s34+s23*msq*s34+s15*s23*s12+s1*msq*s34+s15*s23*s45+2*s23^2*msq+s23^2*s34)*s34
    HBzmz 6 243  7 1  1 2 0 0 1 1 1 1 0 -1 0
     1/8*(-4+d)^3*(2*s23*msq*s12-2*msq*s45*s12-s15*s45^2-2*s15*s23*msq+2*s15*msq*s45-s1*s23*s34+2*msq*s45^2-2*s23*s45*s34-4*s23*msq*s45-s23^2*s12-s1*s45*s34-2*s15*msq*s12+s15*s23*s12+s15*s45*s12+2*s1*msq*s34+s15*s23*s45+s23*s45*s12+s45^2*s34+2*s23^2*msq+s23^2*s34)*s34
    HBzmz 6 243  7 1  1 2 0 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^3*(s1*s15*s23*s12-s1*s45*s34^2-s15*msq*s12^2-s15^2*s23*s45-s1*s15*s12*s34-s1*msq*s45*s34-s23^2*s12^2-s1*s23*msq*s34-2*s23*s45*s34^2-s15*s23*msq*s12+2*s15*msq*s45*s12+s1^2*s15*s34-s1*s23*s34^2+s23^2*msq*s34-2*s23*msq*s45*s34+s15^2*s23*s12-s15*msq*s45^2+msq*s45^2*s34-2*s15^2*s45*s12+s1*s23*s12*s34+3*s15*s23*s45*s34+s15*s23*msq*s45-s15*s23^2*s12+s23*msq*s12^2-2*s1^2*s23*s34-s1*s15^2*s12+s23^2*s34^2+2*s1*s23^2*s34+s45^2*s34^2+s15^2*s12^2+2*s15*s45*s12*s34+s1*msq*s12*s34+s1*s15^2*s45+s23^2*msq*s12-2*s15*s45^2*s34-s23*msq*s45*s12-msq*s45*s12*s34+s23*msq*s12*s34+s15^2*s45^2-s15*s23^2*s34)
    HBzmz 6 243  7 1  1 2 0 -1 1 1 1 1 0 0 0
     1/8*(-4+d)^3*(s1*s15*s23*s12+s15*msq*s12^2+s1*msq*s45*s34+2*s23^2*s12^2-s23^2*s45*s12+s1*s23*msq*s34+s15*s23^2*s45+s15*s23*msq*s12-2*s15*msq*s45*s12-s1*s23^2*s12+s23^3*s12-s23^2*msq*s34-s1*s15*s23*s45+2*s23*msq*s45*s34+s15*msq*s45^2-msq*s45^2*s34-s15*s23*msq*s45-s15*s23^2*s12-s23*msq*s12^2+s1^2*s23*s34-2*s23^2*s45*s34-2*s1*s23^2*s34+s23^3*s34-s15*s23*s45^2+s23*s45^2*s34-s1*msq*s12*s34-2*s1*s23*s45*s34-s23^2*msq*s12+s23*msq*s45*s12-2*s15*s23*s12^2+msq*s45*s12*s34-s23*msq*s12*s34+3*s15*s23*s45*s12)
    HBzmz 6 243  7 1  1 2 -1 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^3*(2*s1*s15*s23*s12-s15^2*s23*s45-s23^2*s45*s12+s15*s23^2*s45-s1*s23^2*s12+s1^2*s15*s34+s23^3*s12-s1*s15*s23*s45+s15^2*s23*s12-s15*s23*s45*s34-2*s15*s23^2*s12-2*s1*s15*s23*s34-s1^2*s23*s34-s1*s15^2*s12+2*s23^2*s45*s34+2*s1*s23^2*s34-s23^3*s34-s15*s23*s45^2-s23*s45^2*s34-s1*s15*s45*s34+s1*s15^2*s45+s15*s23*s45*s12+s15*s23^2*s34)
    HBzmz 6 243  7 1  2 1 0 0 1 1 1 1 0 0 -1
     -1/8*(-4+d)^3*(s23*msq*s12-2*s15*s23*msq+s15*msq*s45-s1*s23*s34-s23*s45*s34-2*s23*msq*s45-s23^2*s12-s15*msq*s12-msq*s45*s34+s23*msq*s34+s15*s23*s12+s1*msq*s34+s15*s23*s45+2*s23^2*msq+s23^2*s34)*s34
    HBzmz 6 243  7 1  2 1 0 0 1 1 1 1 0 -1 0
     1/8*(-4+d)^3*(2*s23*msq*s12-2*msq*s45*s12-s15*s45^2-2*s15*s23*msq+2*s15*msq*s45-s1*s23*s34+2*msq*s45^2-2*s23*s45*s34-4*s23*msq*s45-s23^2*s12-s1*s45*s34-2*s15*msq*s12+s15*s23*s12+s15*s45*s12+2*s1*msq*s34+s15*s23*s45+s23*s45*s12+s45^2*s34+2*s23^2*msq+s23^2*s34)*s34
    HBzmz 6 243  7 1  2 1 0 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^3*(s1*s15*s23*s12-s1*s45*s34^2-s15*msq*s12^2-s15^2*s23*s45-s1*s15*s12*s34-s1*msq*s45*s34-s23^2*s12^2-s1*s23*msq*s34-2*s23*s45*s34^2-s15*s23*msq*s12+2*s15*msq*s45*s12+s1^2*s15*s34-s1*s23*s34^2+s23^2*msq*s34-2*s23*msq*s45*s34+s15^2*s23*s12-s15*msq*s45^2+msq*s45^2*s34-2*s15^2*s45*s12+s1*s23*s12*s34+3*s15*s23*s45*s34+s15*s23*msq*s45-s15*s23^2*s12+s23*msq*s12^2-2*s1^2*s23*s34-s1*s15^2*s12+s23^2*s34^2+2*s1*s23^2*s34+s45^2*s34^2+s15^2*s12^2+2*s15*s45*s12*s34+s1*msq*s12*s34+s1*s15^2*s45+s23^2*msq*s12-2*s15*s45^2*s34-s23*msq*s45*s12-msq*s45*s12*s34+s23*msq*s12*s34+s15^2*s45^2-s15*s23^2*s34)
    HBzmz 6 243  7 1  2 1 0 -1 1 1 1 1 0 0 0
     1/8*(-4+d)^3*(s1*s15*s23*s12+s15*msq*s12^2+s1*msq*s45*s34+2*s23^2*s12^2-s23^2*s45*s12+s1*s23*msq*s34+s15*s23^2*s45+s15*s23*msq*s12-2*s15*msq*s45*s12-s1*s23^2*s12+s23^3*s12-s23^2*msq*s34-s1*s15*s23*s45+2*s23*msq*s45*s34+s15*msq*s45^2-msq*s45^2*s34-s15*s23*msq*s45-s15*s23^2*s12-s23*msq*s12^2+s1^2*s23*s34-2*s23^2*s45*s34-2*s1*s23^2*s34+s23^3*s34-s15*s23*s45^2+s23*s45^2*s34-s1*msq*s12*s34-2*s1*s23*s45*s34-s23^2*msq*s12+s23*msq*s45*s12-2*s15*s23*s12^2+msq*s45*s12*s34-s23*msq*s12*s34+3*s15*s23*s45*s12)
    HBzmz 6 243  7 1  2 1 -1 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^3*(2*s1*s15*s23*s12-s15^2*s23*s45-s23^2*s45*s12+s15*s23^2*s45-s1*s23^2*s12+s1^2*s15*s34+s23^3*s12-s1*s15*s23*s45+s15^2*s23*s12-s15*s23*s45*s34-2*s15*s23^2*s12-2*s1*s15*s23*s34-s1^2*s23*s34-s1*s15^2*s12+2*s23^2*s45*s34+2*s1*s23^2*s34-s23^3*s34-s15*s23*s45^2-s23*s45^2*s34-s1*s15*s45*s34+s1*s15^2*s45+s15*s23*s45*s12+s15*s23^2*s34)
    HBzmz 6 243  7 0  1 2 0 0 1 1 1 1 0 0 0
     1/8*(-4+d)^3*(s1*s15*s23*s12-s1*msq*s45*s34-s23^2*s45*s12-s1*s23*msq*s34-2*s23*msq*s45^2-s15*s23^2*s45+2*s15*s23*msq*s12-s1*s23^2*s12+s23^3*s12+s1*s15*s23*s45+s1^2*msq*s34-2*s15*s23*msq*s45-s15*s23^2*s12-2*s23^3*msq-s1^2*s23*s34+s1*s23*msq*s12+2*s1*s23^2*msq+2*s23^2*s45*s34+4*s23^2*msq*s45+2*s1*s23^2*s34-s23^3*s34+s15*s23*s45^2-s23*s45^2*s34-2*s1*s15*s23*msq+s1*s15*msq*s45-2*s1*s23*msq*s45-2*s23^2*msq*s12+2*s15*s23^2*msq+2*s23*msq*s45*s12-s1*s15*msq*s12-s15*s23*s45*s12)*s34
    HBzmz 6 243  7 0  2 1 0 0 1 1 1 1 0 0 0
     1/8*(-4+d)^3*(s1*s15*s23*s12-s1*msq*s45*s34-s23^2*s45*s12-s1*s23*msq*s34-2*s23*msq*s45^2-s15*s23^2*s45+2*s15*s23*msq*s12-s1*s23^2*s12+s23^3*s12+s1*s15*s23*s45+s1^2*msq*s34-2*s15*s23*msq*s45-s15*s23^2*s12-2*s23^3*msq-s1^2*s23*s34+s1*s23*msq*s12+2*s1*s23^2*msq+2*s23^2*s45*s34+4*s23^2*msq*s45+2*s1*s23^2*s34-s23^3*s34+s15*s23*s45^2-s23*s45^2*s34-2*s1*s15*s23*msq+s1*s15*msq*s45-2*s1*s23*msq*s45-2*s23^2*msq*s12+2*s15*s23^2*msq+2*s23*msq*s45*s12-s1*s15*msq*s12-s15*s23*s45*s12)*s34
    HBzmz 6 243  6 1  1 1 0 0 1 1 1 1 0 0 -1
     -1/8*(-4+d)^3*(s23*s34+s1*s34+2*s23^2-s45*s34-s15*s12+s15*s45+s23*s12-2*s23*s45-2*s15*s23)*s34
    HBzmz 6 243  6 1  1 1 0 0 1 1 1 1 0 -1 0
     1/4*(-4+d)^3*(s1*s34+s23^2-s15*s12+s15*s45+s23*s12+s45^2-s45*s12-2*s23*s45-s15*s23)*s34
    HBzmz 6 243  6 1  1 1 0 0 1 1 1 1 -1 0 0
     -1/8*(-4+d)^3*(s15*s45^2+s1*s23*s34+s15*s12^2+2*s23*s45*s34-s23^2*s12+s1*s45*s34+s15*s23*s12+s45*s12*s34-2*s15*s45*s12-s15*s23*s45+s23*s45*s12-s45^2*s34-s1*s12*s34-s23^2*s34-s23*s12^2-s23*s12*s34)
    HBzmz 6 243  6 1  1 1 0 -1 1 1 1 1 0 0 0
     1/8*(-4+d)^3*(s15*s45^2+s1*s23*s34+s15*s12^2+2*s23*s45*s34-s23^2*s12+s1*s45*s34+s15*s23*s12+s45*s12*s34-2*s15*s45*s12-s15*s23*s45+s23*s45*s12-s45^2*s34-s1*s12*s34-s23^2*s34-s23*s12^2-s23*s12*s34)
    HBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     1/8*(-4+d)^3*(s1*s15*s45+2*s1*s23^2+4*s23^2*s45-2*s23^3-s1*s23*s34-2*s23^2*s12-s1*s15*s12-s1*s45*s34+2*s15*s23^2+2*s15*s23*s12-2*s1*s23*s45-2*s23*s45^2-2*s1*s15*s23-2*s15*s23*s45+s1*s23*s12+2*s23*s45*s12+s1^2*s34)*s34
    HBzmz 5 242  6 1  0 2 0 0 1 1 1 1 0 0 -1
     1/4*(-4+d)^3*s23*(s15-s23-s34)*s34
    HBzmz 5 242  6 1  0 2 0 0 1 1 1 1 0 -1 0
     1/8*(-4+d)^3*(s23*s34+s1*s34+2*s23^2-s45*s34-s15*s12+s15*s45+s23*s12-2*s23*s45-2*s15*s23)*s34
    HBzmz 5 242  6 1  0 2 0 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^3*s23*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45+s23*s12+2*s12*s34)
    HBzmz 5 242  6 1  0 2 0 -1 1 1 1 1 0 0 0
     -1/8*(-4+d)^3*s23*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45+s23*s12+2*s12*s34)
    HBzmz 5 242  6 0  0 2 0 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^3*s23*(s23*s34-s1*s34+2*s23^2-s45*s34-s15*s12-2*s1*s23+s15*s45+s23*s12+2*s1*s15-2*s23*s45-2*s15*s23)*s34
    HBzmz 5 241  6 1  2 0 0 0 1 1 1 1 0 0 -1
     1/8*(-4+d)^3*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12+2*s23*s45)*s34
    HBzmz 5 241  6 1  2 0 0 0 1 1 1 1 0 -1 0
     -1/8*(-4+d)^3*(s23*s34-s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s45^2+2*s45*s12+2*s23*s45)*s34
    HBzmz 5 241  6 1  2 0 0 0 1 1 1 1 -1 0 0
     -1/8*(-4+d)^3*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)
    HBzmz 5 241  6 1  2 0 0 -1 1 1 1 1 0 0 0
     1/8*(-4+d)^3*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)
    HBzmz 5 241  6 0  2 0 0 0 1 1 1 1 0 0 0
     1/8*(-4+d)^3*(s1*s15*s45+2*s23^2*s45-2*s1*s23*s34-s23*s45*s34-s23^2*s12-s1*s15*s12-s1*s45*s34+s15*s23*s12-2*s1*s23*s45-2*s23*s45^2-s15*s23*s45+s1*s23*s12+2*s23*s45*s12+s23^2*s34+s1^2*s34)*s34
    HBzmz 5 227  6 1  1 2 0 0 0 1 1 1 -1 0 0
     -1/8*(-4+d)^3*(s1-s15-s12+s34)*(s23*s34-s1*s34-s45*s34+s15*s12+s15*s45-s23*s12)
    HBzmz 5 227  6 1  1 2 0 -1 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s1*s15*s45-2*s1*s23*s34+s15*s12^2-s23*s45*s34-s23^2*s12-s1*s15*s12-s1*s45*s34+s15*s23*s12+s45*s12*s34-2*s1*s23*s45-s15*s45*s12+s15*s23*s45+s1*s23*s12+2*s23*s45*s12-s1*s12*s34+s23^2*s34-s23*s12^2+s1^2*s34+s23*s12*s34)
    HBzmz 5 227  6 1  1 2 -1 0 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*s45*(s23*s34+s1*s34-s45*s34+s15*s12+2*s1*s23+s15*s45-s23*s12-2*s1*s15-2*s15*s34+2*s15^2-2*s15*s23)
    HBzmz 5 227  6 1  2 1 0 0 0 1 1 1 -1 0 0
     -1/8*(-4+d)^3*(s1-s15-s12+s34)*(s23*s34-s1*s34-s45*s34+s15*s12+s15*s45-s23*s12)
    HBzmz 5 227  6 1  2 1 0 -1 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s1*s15*s45-2*s1*s23*s34+s15*s12^2-s23*s45*s34-s23^2*s12-s1*s15*s12-s1*s45*s34+s15*s23*s12+s45*s12*s34-2*s1*s23*s45-s15*s45*s12+s15*s23*s45+s1*s23*s12+2*s23*s45*s12-s1*s12*s34+s23^2*s34-s23*s12^2+s1^2*s34+s23*s12*s34)
    HBzmz 5 227  6 1  2 1 -1 0 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*s45*(s23*s34+s1*s34-s45*s34+s15*s12+2*s1*s23+s15*s45-s23*s12-2*s1*s15-2*s15*s34+2*s15^2-2*s15*s23)
    HBzmz 5 227  6 0  1 2 0 0 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s1*s45*s34^2-s15*msq*s12*s34+2*s1*s15*s12*s34+s1*msq*s45*s34-s23^2*s12^2+s1*s23*msq*s34+s23*s45*s34^2-2*s15*s23*msq*s12+s15*msq*s45*s12+2*s23^2*s12*s34+2*s1*s23*s34^2-s23^2*msq*s34-s23*s45*s12*s34-s15*msq*s45^2-s1*s15*msq*s34+msq*s45^2*s34+s15^2*s45*s12-2*s1*s23*s12*s34-s15*s23*s45*s34+s15*s23*msq*s45-s1^2*s34^2-s23^2*s34^2-s15^2*s12^2+s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*s15*s45*s34+2*s1*s23*s45*s34+s23^2*msq*s12-s23*msq*s45*s12+s1*msq*s34^2-2*s15*s23*s12*s34-s15^2*msq*s45+2*s15*s23*s12^2-2*msq*s45*s12*s34+s23*msq*s12*s34+msq*s45*s34^2-s15*s23*s45*s12-s23*msq*s34^2)
    HBzmz 5 227  6 0  2 1 0 0 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s1*s45*s34^2-s15*msq*s12*s34+2*s1*s15*s12*s34+s1*msq*s45*s34-s23^2*s12^2+s1*s23*msq*s34+s23*s45*s34^2-2*s15*s23*msq*s12+s15*msq*s45*s12+2*s23^2*s12*s34+2*s1*s23*s34^2-s23^2*msq*s34-s23*s45*s12*s34-s15*msq*s45^2-s1*s15*msq*s34+msq*s45^2*s34+s15^2*s45*s12-2*s1*s23*s12*s34-s15*s23*s45*s34+s15*s23*msq*s45-s1^2*s34^2-s23^2*s34^2-s15^2*s12^2+s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*s15*s45*s34+2*s1*s23*s45*s34+s23^2*msq*s12-s23*msq*s45*s12+s1*msq*s34^2-2*s15*s23*s12*s34-s15^2*msq*s45+2*s15*s23*s12^2-2*msq*s45*s12*s34+s23*msq*s12*s34+msq*s45*s34^2-s15*s23*s45*s12-s23*msq*s34^2)
    HBzmz 5 227  5 0  1 1 0 0 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s15*s23*s34-s15*s45^2+s1*s23*s34+s45*s34^2+s23^2*s12+s1*s34^2+s1*s45*s34-s23*s34^2-s15*s12*s34-s15^2*s45-2*s15*s23*s12-2*s45*s12*s34+s15*s45*s12+s15*s23*s45-s23*s45*s12+s45^2*s34+s15^2*s12-s23^2*s34+s23*s12*s34-s1*s15*s34)
    HBzmz 5 179  6 1  1 2 0 0 1 1 0 1 -1 0 0
     -1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 5 179  6 1  1 2 0 -1 1 1 0 1 0 0 0
     1/4*(-4+d)^3*s23*(s23*s12-s1*s12-s45*s12+s1*s45+s12^2)
    HBzmz 5 179  6 1  1 2 -1 0 1 1 0 1 0 0 0
     -1/8*(-4+d)^3*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    HBzmz 5 179  6 1  2 1 0 0 1 1 0 1 -1 0 0
     -1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 5 179  6 1  2 1 0 -1 1 1 0 1 0 0 0
     1/4*(-4+d)^3*s23*(s23*s12-s1*s12-s45*s12+s1*s45+s12^2)
    HBzmz 5 179  6 1  2 1 -1 0 1 1 0 1 0 0 0
     -1/8*(-4+d)^3*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    HBzmz 5 179  6 0  1 2 0 0 1 1 0 1 0 0 0
     1/8*(-4+d)^3*(2*s1*s45*s34^2+s15*msq*s12^2+2*s1*s15*s12*s34+s1*msq*s45*s34+s1*s23*msq*s34+2*s23*s45*s34^2+s15*s23*msq*s12-2*s15*msq*s45*s12+s23^2*s12*s34+2*s1*s23*s34^2-s23^2*msq*s34-s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2-msq*s45^2*s34+2*s15^2*s45*s12-s1*s23*s12*s34-2*s15*s23*s45*s34-s15*s23*msq*s45-s23*msq*s12^2-s1^2*s34^2-s23^2*s34^2-s45^2*s34^2-s15^2*s12^2-2*s15*s45*s12*s34-s1*msq*s12*s34-2*s1*s15*s45*s34+2*s1*s23*s45*s34-s23^2*msq*s12+2*s15*s45^2*s34+s23*msq*s45*s12-2*s15*s23*s12*s34+s15*s23*s12^2+msq*s45*s12*s34-s23*msq*s12*s34-s15*s23*s45*s12-s15^2*s45^2)
    HBzmz 5 179  6 0  2 1 0 0 1 1 0 1 0 0 0
     1/8*(-4+d)^3*(2*s1*s45*s34^2+s15*msq*s12^2+2*s1*s15*s12*s34+s1*msq*s45*s34+s1*s23*msq*s34+2*s23*s45*s34^2+s15*s23*msq*s12-2*s15*msq*s45*s12+s23^2*s12*s34+2*s1*s23*s34^2-s23^2*msq*s34-s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2-msq*s45^2*s34+2*s15^2*s45*s12-s1*s23*s12*s34-2*s15*s23*s45*s34-s15*s23*msq*s45-s23*msq*s12^2-s1^2*s34^2-s23^2*s34^2-s45^2*s34^2-s15^2*s12^2-2*s15*s45*s12*s34-s1*msq*s12*s34-2*s1*s15*s45*s34+2*s1*s23*s45*s34-s23^2*msq*s12+2*s15*s45^2*s34+s23*msq*s45*s12-2*s15*s23*s12*s34+s15*s23*s12^2+msq*s45*s12*s34-s23*msq*s12*s34-s15*s23*s45*s12-s15^2*s45^2)
    HBzmz 5 179  5 0  1 1 0 0 1 1 0 1 0 0 0
     1/8*(-4+d)^3*(s15*s45^2+s1*s23*s34+s15*s12^2+2*s23*s45*s34-s23^2*s12+s1*s45*s34+s15*s23*s12+s45*s12*s34-2*s15*s45*s12-s15*s23*s45+s23*s45*s12-s45^2*s34-s1*s12*s34-s23^2*s34-s23*s12^2-s23*s12*s34)
    HBzmz 4 226  5 0  0 2 0 0 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12)*(s15-s23-s34)
    HBzmz 4 225  5 0  2 0 0 0 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s23*s34+s1*s34+s45*s34+s15*s12+2*s34^2-s15*s45-s23*s12-2*s12*s34-2*s15*s34)*s45
    HBzmz 4 178  5 0  0 2 0 0 1 1 0 1 0 0 0
     -1/8*(-4+d)^3*s23*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45+s23*s12+2*s12*s34)
    HBzmz 4 177  5 0  2 0 0 0 1 1 0 1 0 0 0
     1/8*(-4+d)^3*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)
    PBzmz 5 227  6 1  1 2 0 0 0 1 1 1 -1 0 0
     1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    PBzmz 5 227  6 1  1 2 0 -1 0 1 1 1 0 0 0
     -1/4*(-4+d)^3*s23*(s23*s12-s1*s12-s45*s12+s1*s45+s12^2)
    PBzmz 5 227  6 1  1 2 -1 0 0 1 1 1 0 0 0
     1/8*(-4+d)^3*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    PBzmz 5 227  6 1  2 1 0 0 0 1 1 1 -1 0 0
     1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    PBzmz 5 227  6 1  2 1 0 -1 0 1 1 1 0 0 0
     -1/4*(-4+d)^3*s23*(s23*s12-s1*s12-s45*s12+s1*s45+s12^2)
    PBzmz 5 227  6 1  2 1 -1 0 0 1 1 1 0 0 0
     1/8*(-4+d)^3*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    PBzmz 5 227  6 0  1 2 0 0 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s15*msq*s12^2+s1*msq*s45*s34+s23^2*s12^2+s1*s23*msq*s34+s15*s23*msq*s12-2*s15*msq*s45*s12-s23^2*s12*s34-s23^2*msq*s34+s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2-msq*s45^2*s34+s1*s23*s12*s34-s15*s23*msq*s45-s23*msq*s12^2-s1*msq*s12*s34-2*s1*s23*s45*s34-s23^2*msq*s12+s23*msq*s45*s12-s15*s23*s12^2+msq*s45*s12*s34-s23*msq*s12*s34+s15*s23*s45*s12)
    PBzmz 5 227  6 0  2 1 0 0 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s15*msq*s12^2+s1*msq*s45*s34+s23^2*s12^2+s1*s23*msq*s34+s15*s23*msq*s12-2*s15*msq*s45*s12-s23^2*s12*s34-s23^2*msq*s34+s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2-msq*s45^2*s34+s1*s23*s12*s34-s15*s23*msq*s45-s23*msq*s12^2-s1*msq*s12*s34-2*s1*s23*s45*s34-s23^2*msq*s12+s23*msq*s45*s12-s15*s23*s12^2+msq*s45*s12*s34-s23*msq*s12*s34+s15*s23*s45*s12)
    PBzmz 5 227  5 0  1 1 0 0 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s15*s45^2+s1*s23*s34+s15*s12^2+2*s23*s45*s34-s23^2*s12+s1*s45*s34+s15*s23*s12+s45*s12*s34-2*s15*s45*s12-s15*s23*s45+s23*s45*s12-s45^2*s34-s1*s12*s34-s23^2*s34-s23*s12^2-s23*s12*s34)
    PBzmz 5 179  6 1  1 2 0 0 1 1 0 1 -1 0 0
     -1/8*(-4+d)^3*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
    PBzmz 5 179  6 1  1 2 0 -1 1 1 0 1 0 0 0
     -1/8*(-4+d)^3*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    PBzmz 5 179  6 1  1 2 -1 0 1 1 0 1 0 0 0
     1/4*(s1*s23+s15*s45-s1*s15+s15^2-s15*s23)*(-4+d)^3*s45
    PBzmz 5 179  6 1  2 1 0 0 1 1 0 1 -1 0 0
     -1/8*(-4+d)^3*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
    PBzmz 5 179  6 1  2 1 0 -1 1 1 0 1 0 0 0
     -1/8*(-4+d)^3*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    PBzmz 5 179  6 1  2 1 -1 0 1 1 0 1 0 0 0
     1/4*(s1*s23+s15*s45-s1*s15+s15^2-s15*s23)*(-4+d)^3*s45
    PBzmz 5 179  6 0  1 2 0 0 1 1 0 1 0 0 0
     1/8*(-4+d)^3*(s1*msq*s45*s34+s1*s23*msq*s34-2*s15*s23*msq*s12+s15*msq*s45*s12-s23^2*msq*s34+2*s23*msq*s45*s34-s15*msq*s45^2-s1*s15*msq*s34-msq*s45^2*s34-s15^2*s45*s12+s15*s23*s45*s34+s15*s23*msq*s45-s15*msq*s45*s34+s15*s23*msq*s34+s15^2*msq*s12+s1*s15*s45*s34-2*s1*s23*s45*s34+s23^2*msq*s12-s15*s45^2*s34-s23*msq*s45*s12-s15^2*msq*s45+s15*s23*s45*s12+s15^2*s45^2)
    PBzmz 5 179  6 0  2 1 0 0 1 1 0 1 0 0 0
     1/8*(-4+d)^3*(s1*msq*s45*s34+s1*s23*msq*s34-2*s15*s23*msq*s12+s15*msq*s45*s12-s23^2*msq*s34+2*s23*msq*s45*s34-s15*msq*s45^2-s1*s15*msq*s34-msq*s45^2*s34-s15^2*s45*s12+s15*s23*s45*s34+s15*s23*msq*s45-s15*msq*s45*s34+s15*s23*msq*s34+s15^2*msq*s12+s1*s15*s45*s34-2*s1*s23*s45*s34+s23^2*msq*s12-s15*s45^2*s34-s23*msq*s45*s12-s15^2*msq*s45+s15*s23*s45*s12+s15^2*s45^2)
    PBzmz 5 179  5 0  1 1 0 0 1 1 0 1 0 0 0
     1/8*(-4+d)^3*(s15*s23*s34-s15*s45^2-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34-s15^2*s45-2*s15*s23*s12+s15*s45*s12+s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)
    PBzmz 4 226  5 0  0 2 0 0 0 1 1 1 0 0 0
     1/8*(-4+d)^3*s23*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45+s23*s12+2*s12*s34)
    PBzmz 4 225  5 0  2 0 0 0 0 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)
    PBzmz 4 178  5 0  0 2 0 0 1 1 0 1 0 0 0
     1/8*(-4+d)^3*(s15*s23*s34+s15*s45*s34+s1*s23*s34+s23*s45*s34+s23^2*s12-s15^2*s45-2*s15*s23*s12+s15*s23*s45+s15^2*s12-s23^2*s34-s1*s15*s34)
    PBzmz 4 177  5 0  2 0 0 0 1 1 0 1 0 0 0
     1/8*(s23*s34+s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s15*s34)*(-4+d)^3*s45
;
  sel2 1 2  49 0  0 49 0 0 0
   1
    HBzmz 6 243  6 1  1 1 0 0 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s15-2*s23+2*s45-s12)
    HBzmz 6 243  6 1  1 1 0 -1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s23-s45+s12)
    HBzmz 6 243  6 1  1 1 -1 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s15-s23+s45)
    HBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23-s45)*s34
    HBzmz 5 242  5 0  0 1 0 0 1 1 1 1 0 0 0
     3/16*(-4+d)^4*s34
    HBzmz 5 241  5 0  1 0 0 0 1 1 1 1 0 0 0
     -3/16*(-4+d)^4*s34
;
  sel2 1 2  50 0  0 50 0 0 0
   1
    HBzmz 7 253  7 1  1 0 1 1 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*(msq+s45-s12+s34)*s34
;
  sel2 1 2  51 0  0 51 0 0 0
   1
    HBzmz 7 253  7 1  1 0 1 1 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*(msq-s45)*s34
    HBzmz 7 253  7 0  1 0 1 1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(msq-s45)*s34^2
    HBzmz 6 249  6 0  1 0 0 1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*s45*s34
    HBzmz 6 245  6 0  1 0 1 0 1 1 1 1 0 0 0
     1/16*(s45-s12)*(-4+d)^4*s34
;
  sel2 1 2  52 0  0 52 0 0 0
   1
    HBzmz 7 253  7 2  1 0 1 1 1 1 1 1 -2 0 0
     1/16*(-4+d)^4*(s12-s34)
    HBzmz 7 253  7 1  1 0 1 1 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s12-s34)*s34
    HBzmz 6 249  6 0  1 0 0 1 1 1 1 1 0 0 0
     -1/96*(-4+d)^4*msq*s45*(s45-s12+s34)^(-1)*s34
    HBzmz 6 245  6 1  1 0 1 0 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4*(s12-s34)
    HBzmz 5 241  6 0  2 0 0 0 1 1 1 1 0 0 0
     -1/24*(-4+d)^3*s45*(s45*s34+s45^2-s45*s12-msq*s34)*(s45-s12+s34)^(-1)
    HBzmz 5 241  5 0  1 0 0 0 1 1 1 1 0 0 0
     -1/32*(-4+d)^4*s45*(s45-s12+s34)^(-1)*s34
    HBzmz 5 233  6 0  1 0 0 1 0 1 1 2 0 0 0
     5/192*(-4+d)^3*s45*(s45-s12+s34)^(-1)*(msq+s45-s12+s34)*s34
    HBzmz 5 233  5 0  1 0 0 1 0 1 1 1 0 0 0
     -1/64*(-4+d)^4*s45^2*(s45-s12+s34)^(-1)
    HBzmz 3 161  5 0  1 0 0 0 0 2 0 2 0 0 0
     13/192*(-4+d)^2*s45*(s45-s12+s34)^(-1)*(msq+s45-s12+s34)
    HBzmz 3 161  5 0  2 0 0 0 0 2 0 1 0 0 0
     1/96*(-4+d)^2*s45*(s45-s12+s34)^(-1)*(13*msq-5*s45+5*s12-5*s34)
    PBzmz 5 233  6 0  1 0 0 1 0 2 1 1 0 0 0
     -1/192*(-4+d)^3*s45*(msq-s45)*(s45-s12+s34)^(-1)*s34
    PBzmz 5 233  5 0  1 0 0 1 0 1 1 1 0 0 0
     3/64*(-4+d)^4*s45
    PBzmz 4 105  5 0  1 0 0 1 0 2 1 0 0 0 0
     1/24*(-4+d)^3*(s12-s34)*s45*(s45-s12+s34)^(-1)
    PBzmz 3 161  5 0  1 0 0 0 0 2 0 2 0 0 0
     7/192*(-4+d)^2*s45*(msq-s45)*(s45-s12+s34)^(-1)
    PBzmz 3 161  5 0  2 0 0 0 0 2 0 1 0 0 0
     1/96*(-4+d)^2*s45*(7*msq-s45)*(s45-s12+s34)^(-1)
    PBzmz 3 97  5 0  1 0 0 0 0 2 2 0 0 0 0
     -1/48*(-4+d)^2*s45*(s45-s12+s34)^(-1)*(msq-s12)
    PBzmz 3 97  5 0  2 0 0 0 0 2 1 0 0 0 0
     -1/24*(-4+d)^2*msq*s45*(s45-s12+s34)^(-1)
    PBzmz 3 52  5 0  0 0 2 0 2 1 0 0 0 0 0
     1/96*(-4+d)^2*s45*(s45-s12+s34)^(-1)*s34
    PBzmz 3 49  5 0  2 0 0 0 2 1 0 0 0 0 0
     -1/12*(-4+d)*(-2+d)*msq*s45*(s45-s12+s34)^(-1)
;
  sel2 1 2  53 0  0 53 0 0 0
   1
    HBzmz 7 254  7 1  0 1 1 1 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s23-msq)*s34
    HBzmz 7 254  7 0  0 1 1 1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s23-msq)*s34^2
    HBzmz 6 250  6 0  0 1 0 1 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23-msq)*s34
    HBzmz 6 246  6 0  0 1 1 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23-msq)*s34
;
  sel2 1 2  54 0  0 54 0 0 0
   1
    HBzmz 7 254  7 1  0 1 1 1 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s15-s23-msq-s34)*s34
    HBzmz 6 250  6 0  0 1 0 1 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s15-msq)*s34
    HBzmz 6 246  6 0  0 1 1 0 1 1 1 1 0 0 0
     1/16*(-4+d)^4*msq*s34
;
  sel2 1 2  55 0  0 55 0 0 0
   1
    HBzmz 7 254  7 2  0 1 1 1 1 1 1 1 -2 0 0
     1/16*(s15-s34)*(-4+d)^4
    HBzmz 7 254  7 1  0 1 1 1 1 1 1 1 -1 0 0
     1/16*(s15-s34)*(-4+d)^4*s34
    HBzmz 6 250  6 1  0 1 0 1 1 1 1 1 -1 0 0
     -1/16*(s15-s34)*(-4+d)^4
    HBzmz 6 246  6 1  0 1 1 0 1 1 1 1 -1 0 0
     -1/8*(s15-s34)*(-4+d)^4
    HBzmz 6 246  6 1  0 1 1 -1 1 1 1 1 0 0 0
     1/16*(s15-s34)*(-4+d)^4
    HBzmz 6 246  6 0  0 1 1 0 1 1 1 1 0 0 0
     1/96*(-4+d)^4*(6*s23*s34-s23*msq+s15*msq-msq*s34-6*s15*s23)*s23^(-1)*s34
    HBzmz 5 242  6 0  0 2 0 0 1 1 1 1 0 0 0
     1/24*(-4+d)^3*s23^(-1)*(s23*s34+s23^2-msq*s34-s15*s23)*(s15-s23-s34)
    HBzmz 5 242  5 0  0 1 0 0 1 1 1 1 0 0 0
     -1/32*(-4+d)^4*(3*s23*s34+s34^2-s15*s34-2*s15*s23)*s23^(-1)
    HBzmz 5 182  6 0  0 1 1 0 1 2 0 1 0 0 0
     -1/192*(s15-s34)*(-4+d)^3*s23^(-1)*(s15-s23-msq-s34)*s34
    HBzmz 5 182  5 0  0 1 1 0 1 1 0 1 0 0 0
     3/64*(s15-s34)*(-4+d)^4
    HBzmz 3 162  5 0  0 1 0 0 0 2 0 2 0 0 0
     7/192*(s15-s34)*(-4+d)^2*s23^(-1)*(s15-s23-msq-s34)
    HBzmz 3 162  5 0  0 2 0 0 0 2 0 1 0 0 0
     1/96*(s15-s34)*(-4+d)^2*s23^(-1)*(s15-s23-7*msq-s34)
    PBzmz 5 182  6 0  0 1 1 0 1 2 0 1 0 0 0
     5/192*(-4+d)^3*s23^(-1)*(s15-s23-s34)*(s23-msq)*s34
    PBzmz 5 182  5 0  0 1 1 0 1 1 0 1 0 0 0
     1/64*(-4+d)^4*s23^(-1)*(s15-s23-s34)^2
    PBzmz 4 54  5 0  0 1 1 0 2 1 0 0 0 0 0
     -1/24*(s15-s34)*(-4+d)^3*s23^(-1)*(s15-s23-s34)
    PBzmz 3 162  5 0  0 1 0 0 0 2 0 2 0 0 0
     13/192*(-4+d)^2*s23^(-1)*(s15-s23-s34)*(s23-msq)
    PBzmz 3 162  5 0  0 2 0 0 0 2 0 1 0 0 0
     -1/96*(-4+d)^2*s23^(-1)*(5*s23+13*msq)*(s15-s23-s34)
    PBzmz 3 52  5 0  0 0 2 0 2 1 0 0 0 0 0
     -1/96*(-4+d)^2*s23^(-1)*(s15-s23-s34)*s34
    PBzmz 3 50  5 0  0 1 0 0 2 2 0 0 0 0 0
     -1/48*(-4+d)^2*(s15-msq)*s23^(-1)*(s15-s23-s34)
    PBzmz 3 50  5 0  0 2 0 0 2 1 0 0 0 0 0
     1/24*(-4+d)^2*s23^(-1)*msq*(s15-s23-s34)
    PBzmz 3 49  5 0  2 0 0 0 2 1 0 0 0 0 0
     1/12*(-4+d)*s23^(-1)*(-2+d)*msq*(s15-s23-s34)
;
  sel2 1 2  56 0  0 56 0 0 0
   1
    HBzmz 7 247  7 1  1 1 1 0 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s23*msq-msq*s45+s15*s12-s23*s12-s15*msq-s12*s34)
    HBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/32*(-4+d)^4*(s23*s34+2*s23*msq-2*msq*s45-s45*s34+s15*s12+s15*s45-s23*s12-2*s15*msq)
;
  sel2 1 2  57 0  0 57 0 0 0
   1
    HBzmz 7 247  7 1  1 1 1 0 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4*(s23*msq-msq*s45+msq*s12-s23*s12)
    HBzmz 7 247  7 1  1 1 1 -1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s23*msq-msq*s45+msq*s12-s23*s12)
    HBzmz 7 247  7 0  1 1 1 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23*msq-msq*s45+msq*s12-s23*s12)*s34
    HBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/32*(-4+d)^4*(s23*s34-s45*s34-s15*s12+s15*s45+s23*s12)
;
  sel2 1 2  58 0  0 58 0 0 0
   1
    HBzmz 7 247  7 2  1 1 1 0 1 1 1 1 -2 0 0
     1/16*(-4+d)^4*(s1-s12)
    HBzmz 7 247  7 2  1 1 1 -1 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4*(s1-s12)
    HBzmz 7 247  7 1  1 1 1 0 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s1-s12)*s34
    HBzmz 6 243  6 1  1 1 0 0 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4*(s1-s12)
    HBzmz 6 243  6 1  1 1 0 -1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s1-s12)
;
  sel2 1 2  59 0  0 59 0 0 0
   1
    HBzmz 7 247  7 2  1 1 1 0 1 1 1 1 -2 0 0
     -1/8*(-4+d)^4*(s1-s15-s12+s34)*(s1*s34-s15*s12)
    HBzmz 7 247  7 2  1 1 1 -1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 7 247  7 2  1 1 1 -2 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*s23*(s23*s12-s1*s12-s45*s12+s1*s45+s12^2)
    HBzmz 7 247  7 1  1 1 1 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+2*s1*s15*s12*s34+2*s1*msq*s45*s34+2*s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12+s1*s23*s34^2-s1*s15*msq*s34+s15^2*s45*s12-s1*s23*s12*s34-s23*msq*s12^2-s1^2*s34^2+s15*msq*s45*s34-s15^2*s12^2-s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*msq*s12*s34-s1*s15*s45*s34+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+s15*s23*s12^2-msq*s45*s12*s34+s23*msq*s12*s34)
    HBzmz 7 247  7 1  1 1 1 -1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*msq*s12^2+s1*msq*s45*s34+s23^2*s12^2+s1*s23*msq*s34+s15*s23*msq*s12-2*s15*msq*s45*s12-s23^2*s12*s34-s23^2*msq*s34+s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2-msq*s45^2*s34+s1*s23*s12*s34-s15*s23*msq*s45-s23*msq*s12^2-s1*msq*s12*s34-2*s1*s23*s45*s34-s23^2*msq*s12+s23*msq*s45*s12-s15*s23*s12^2+msq*s45*s12*s34-s23*msq*s12*s34+s15*s23*s45*s12)
    HBzmz 7 247  7 0  1 1 1 0 1 1 1 1 0 0 0
     1/8*(-4+d)^4*(s1*msq*s45*s34+s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12-s23^2*msq*s34-s1*msq^2*s34+2*s23*msq*s45*s34+s15*s23*msq^2+s15*msq*s45^2-msq*s45^2*s34-s15*s23*msq*s45+s15*msq^2*s12-msq^2*s45^2-s23^2*msq^2+2*s23*msq^2*s45+msq^2*s45*s12-s1*s23*s45*s34+s23^2*msq*s12-s15*msq^2*s45-s23*msq*s45*s12-s23*msq^2*s12+s15*s23*s45*s12)*s34
    HBzmz 6 246  6 1  0 1 1 0 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    HBzmz 6 246  6 1  0 1 1 -1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*s23*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45+s23*s12+2*s12*s34)
    HBzmz 6 246  6 1  -1 1 1 0 1 1 1 1 0 0 0
     1/8*(-4+d)^4*s23*(s15-s23-s34)*s34
    HBzmz 6 246  6 0  0 1 1 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s23*msq*s12-2*s15*s23*msq+s15*msq*s45-s1*s23*s34-s23*s45*s34-2*s23*msq*s45-s23^2*s12-s15*msq*s12-msq*s45*s34+s23*msq*s34+s15*s23*s12+s1*msq*s34+s15*s23*s45+2*s23^2*msq+s23^2*s34)*s34
    HBzmz 6 245  6 1  1 0 1 0 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    HBzmz 6 245  6 1  1 0 1 -1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)
    HBzmz 6 245  6 1  1 -1 1 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*s45*(s45-s12+s34)*s34
    HBzmz 6 245  6 0  1 0 1 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s23*msq*s12-2*msq*s45*s12-s15*s45^2+s15*msq*s45+2*msq*s45^2-s23*s45*s34-2*s23*msq*s45-s1*s45*s34-s15*msq*s12+msq*s45*s34-s23*msq*s34+s15*s45*s12+s1*msq*s34+s23*s45*s12+s45^2*s34)*s34
    HBzmz 6 243  6 1  1 1 0 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
    HBzmz 6 243  6 1  1 1 0 -1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    HBzmz 6 243  6 1  1 1 -1 0 1 1 1 1 0 0 0
     -1/8*(s1*s23+s15*s45-s1*s15+s15^2-s15*s23)*(-4+d)^4*s45
    HBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s1*msq*s45*s34+s1*s23*msq*s34-2*s15*s23*msq*s12+s15*msq*s45*s12-s23^2*msq*s34+2*s23*msq*s45*s34-s15*msq*s45^2-s1*s15*msq*s34-msq*s45^2*s34-s15^2*s45*s12+s15*s23*s45*s34+s15*s23*msq*s45-s15*msq*s45*s34+s15*s23*msq*s34+s15^2*msq*s12+s1*s15*s45*s34-2*s1*s23*s45*s34+s23^2*msq*s12-s15*s45^2*s34-s23*msq*s45*s12-s15^2*msq*s45+s15*s23*s45*s12+s15^2*s45^2)
    HBzmz 5 242  5 0  0 1 0 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*s23*s34+s15*s45*s34+s1*s23*s34+s23*s45*s34+s23^2*s12-s15^2*s45-2*s15*s23*s12+s15*s23*s45+s15^2*s12-s23^2*s34-s1*s15*s34)
    HBzmz 5 241  5 0  1 0 0 0 1 1 1 1 0 0 0
     -1/8*(s23*s34+s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s15*s34)*(-4+d)^4*s45
    PBzmz 5 436  5 0  0 0 1 0 1 1 0 1 1 0 0
     1/8*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12+2*s23*s45)*s34
;
  sel2 1 2  60 0  0 60 0 0 0
   1
    HBzmz 7 251  7 1  1 1 0 1 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4*(s23*msq-msq*s45+s15*s45-s15*msq)
    HBzmz 7 251  7 1  1 1 -1 1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s23*msq-msq*s45+s15*s45-s15*msq)
    HBzmz 7 251  7 0  1 1 0 1 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23*msq-msq*s45+s15*s45-s15*msq)*s34
    HBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/32*(-4+d)^4*(s23*s34-s45*s34+s15*s12-s15*s45-s23*s12)
;
  sel2 1 2  61 0  0 61 0 0 0
   1
    HBzmz 7 251  7 1  1 1 0 1 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s23*msq-msq*s45-s15*s12+s15*s45+msq*s12+s15*s34)
    HBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/32*(-4+d)^4*(s23*s34+2*s23*msq-2*msq*s45-s45*s34-s15*s12+s15*s45+2*msq*s12-s23*s12)
;
  sel2 1 2  62 0  0 62 0 0 0
   1
    HBzmz 7 251  7 2  1 1 0 1 1 1 1 1 -2 0 0
     1/16*(-4+d)^4*(s1-s15)
    HBzmz 7 251  7 2  1 1 -1 1 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4*(s1-s15)
    HBzmz 7 251  7 1  1 1 0 1 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s1-s15)*s34
    HBzmz 6 243  6 1  1 1 0 0 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4*(s1-s15)
    HBzmz 6 243  6 1  1 1 -1 0 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s1-s15)
;
  sel2 1 2  63 0  0 63 0 0 0
   1
    HBzmz 7 251  7 2  1 1 0 1 1 1 1 1 -2 0 0
     -1/8*(-4+d)^4*(s1-s15-s12+s34)*(s1*s34-s15*s12)
    HBzmz 7 251  7 2  1 1 -1 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
    HBzmz 7 251  7 2  1 1 -2 1 1 1 1 1 0 0 0
     -1/8*(s1*s23+s15*s45-s1*s15+s15^2-s15*s23)*(-4+d)^4*s45
    HBzmz 7 251  7 1  1 1 0 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+2*s1*s15*s12*s34+2*s1*msq*s45*s34+2*s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12+s1*s23*s34^2-s1*s15*msq*s34+s15^2*s45*s12-s1*s23*s12*s34-s23*msq*s12^2-s1^2*s34^2+s15*msq*s45*s34-s15^2*s12^2-s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*msq*s12*s34-s1*s15*s45*s34+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+s15*s23*s12^2-msq*s45*s12*s34+s23*msq*s12*s34)
    HBzmz 7 251  7 1  1 1 -1 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s1*msq*s45*s34+s1*s23*msq*s34-2*s15*s23*msq*s12+s15*msq*s45*s12-s23^2*msq*s34+2*s23*msq*s45*s34-s15*msq*s45^2-s1*s15*msq*s34-msq*s45^2*s34-s15^2*s45*s12+s15*s23*s45*s34+s15*s23*msq*s45-s15*msq*s45*s34+s15*s23*msq*s34+s15^2*msq*s12+s1*s15*s45*s34-2*s1*s23*s45*s34+s23^2*msq*s12-s15*s45^2*s34-s23*msq*s45*s12-s15^2*msq*s45+s15*s23*s45*s12+s15^2*s45^2)
    HBzmz 7 251  7 0  1 1 0 1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*(s1*msq*s45*s34+s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12-s23^2*msq*s34-s1*msq^2*s34+2*s23*msq*s45*s34+s15*s23*msq^2+s15*msq*s45^2-msq*s45^2*s34-s15*s23*msq*s45+s15*msq^2*s12-msq^2*s45^2-s23^2*msq^2+2*s23*msq^2*s45+msq^2*s45*s12-s1*s23*s45*s34+s23^2*msq*s12-s15*msq^2*s45-s23*msq*s45*s12-s23*msq^2*s12+s15*s23*s45*s12)*s34
    HBzmz 6 250  6 1  0 1 0 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    HBzmz 6 250  6 1  0 1 -1 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*s23*s34+s15*s45*s34+s1*s23*s34+s23*s45*s34+s23^2*s12-s15^2*s45-2*s15*s23*s12+s15*s23*s45+s15^2*s12-s23^2*s34-s1*s15*s34)
    HBzmz 6 250  6 1  -1 1 0 1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*s23*(s15-s23-s34)*s34
    HBzmz 6 250  6 0  0 1 0 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s23*msq*s12-2*s15*s23*msq+s15*msq*s45-s1*s23*s34-s23*s45*s34-2*s23*msq*s45-s23^2*s12-s15*msq*s12-msq*s45*s34+s23*msq*s34+s15*s23*s12+s1*msq*s34+s15*s23*s45+2*s23^2*msq+s23^2*s34)*s34
    HBzmz 6 249  6 1  1 0 0 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    HBzmz 6 249  6 1  1 0 -1 1 1 1 1 1 0 0 0
     -1/8*(s23*s34+s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s15*s34)*(-4+d)^4*s45
    HBzmz 6 249  6 1  1 -1 0 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*s45*(s45-s12+s34)*s34
    HBzmz 6 249  6 0  1 0 0 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s23*msq*s12-2*msq*s45*s12-s15*s45^2+s15*msq*s45+2*msq*s45^2-s23*s45*s34-2*s23*msq*s45-s1*s45*s34-s15*msq*s12+msq*s45*s34-s23*msq*s34+s15*s45*s12+s1*msq*s34+s23*s45*s12+s45^2*s34)*s34
    HBzmz 6 243  6 1  1 1 0 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 6 243  6 1  1 1 0 -1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*s23*(s23*s12-s1*s12-s45*s12+s1*s45+s12^2)
    HBzmz 6 243  6 1  1 1 -1 0 1 1 1 1 0 0 0
     1/8*(-4+d)^4*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    HBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*msq*s12^2+s1*msq*s45*s34+s23^2*s12^2+s1*s23*msq*s34+s15*s23*msq*s12-2*s15*msq*s45*s12-s23^2*s12*s34-s23^2*msq*s34+s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2-msq*s45^2*s34+s1*s23*s12*s34-s15*s23*msq*s45-s23*msq*s12^2-s1*msq*s12*s34-2*s1*s23*s45*s34-s23^2*msq*s12+s23*msq*s45*s12-s15*s23*s12^2+msq*s45*s12*s34-s23*msq*s12*s34+s15*s23*s45*s12)
    HBzmz 5 242  5 0  0 1 0 0 1 1 1 1 0 0 0
     1/8*(-4+d)^4*s23*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45+s23*s12+2*s12*s34)
    HBzmz 5 241  5 0  1 0 0 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)
    PBzmz 5 436  5 0  0 0 1 0 1 1 0 1 1 0 0
     1/8*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12+2*s23*s45)*s34
;
  sel2 1 2  64 0  0 64 0 0 0
   1
    HBzmz 8 255  8 2  1 1 1 1 1 1 1 1 -2 0 0
     1/16*(-4+d)^4
    HBzmz 8 255  8 1  1 1 1 1 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*s34
    HBzmz 7 251  7 1  1 1 0 1 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4
    HBzmz 7 247  7 1  1 1 1 0 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4
    HBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     1/16*(-4+d)^4
;
  sel2 1 2  65 0  0 65 0 0 0
   1
    HBzmz 8 255  8 3  1 1 1 1 1 1 1 1 -3 0 0
     -1/8*(-4+d)^4*(s1-s15-s12+s34)*(s1*s34-s15*s12)
    HBzmz 8 255  8 2  1 1 1 1 1 1 1 1 -2 0 0
     1/8*(-4+d)^4*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+2*s1*s15*s12*s34+2*s1*msq*s45*s34+2*s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12+s1*s23*s34^2-s1*s15*msq*s34+s15^2*s45*s12-s1*s23*s12*s34-s23*msq*s12^2-s1^2*s34^2+s15*msq*s45*s34-s15^2*s12^2-s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*msq*s12*s34-s1*s15*s45*s34+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+s15*s23*s12^2-msq*s45*s12*s34+s23*msq*s12*s34)
    HBzmz 8 255  8 1  1 1 1 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s1*msq*s45*s34+s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12-s23^2*msq*s34-s1*msq^2*s34+2*s23*msq*s45*s34+s15*s23*msq^2+s15*msq*s45^2-msq*s45^2*s34-s15*s23*msq*s45+s15*msq^2*s12-msq^2*s45^2-s23^2*msq^2+2*s23*msq^2*s45+msq^2*s45*s12-s1*s23*s45*s34+s23^2*msq*s12-s15*msq^2*s45-s23*msq*s45*s12-s23*msq^2*s12+s15*s23*s45*s12)*s34
    HBzmz 7 254  7 2  0 1 1 1 1 1 1 1 -2 0 0
     -1/8*(-4+d)^4*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    HBzmz 7 254  7 2  -1 1 1 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*s23*(s15-s23-s34)*s34
    HBzmz 7 254  7 1  0 1 1 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s23*msq*s12-2*s15*s23*msq+s15*msq*s45-s1*s23*s34-s23*s45*s34-2*s23*msq*s45-s23^2*s12-s15*msq*s12-msq*s45*s34+s23*msq*s34+s15*s23*s12+s1*msq*s34+s15*s23*s45+2*s23^2*msq+s23^2*s34)*s34
    HBzmz 7 253  7 2  1 0 1 1 1 1 1 1 -2 0 0
     -1/8*(-4+d)^4*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    HBzmz 7 253  7 2  1 -1 1 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*s45*(s45-s12+s34)*s34
    HBzmz 7 253  7 1  1 0 1 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s23*msq*s12-2*msq*s45*s12-s15*s45^2+s15*msq*s45+2*msq*s45^2-s23*s45*s34-2*s23*msq*s45-s1*s45*s34-s15*msq*s12+msq*s45*s34-s23*msq*s34+s15*s45*s12+s1*msq*s34+s23*s45*s12+s45^2*s34)*s34
    HBzmz 7 251  7 2  1 1 0 1 1 1 1 1 -2 0 0
     1/8*(-4+d)^4*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
    HBzmz 7 251  7 2  1 1 -1 1 1 1 1 1 -1 0 0
     -1/8*(s1*s23+s15*s45-s1*s15+s15^2-s15*s23)*(-4+d)^4*s45
    HBzmz 7 251  7 1  1 1 0 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s1*msq*s45*s34+s1*s23*msq*s34-2*s15*s23*msq*s12+s15*msq*s45*s12-s23^2*msq*s34+2*s23*msq*s45*s34-s15*msq*s45^2-s1*s15*msq*s34-msq*s45^2*s34-s15^2*s45*s12+s15*s23*s45*s34+s15*s23*msq*s45-s15*msq*s45*s34+s15*s23*msq*s34+s15^2*msq*s12+s1*s15*s45*s34-2*s1*s23*s45*s34+s23^2*msq*s12-s15*s45^2*s34-s23*msq*s45*s12-s15^2*msq*s45+s15*s23*s45*s12+s15^2*s45^2)
    HBzmz 7 247  7 2  1 1 1 0 1 1 1 1 -2 0 0
     1/8*(-4+d)^4*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 7 247  7 2  1 1 1 -1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*s23*(s23*s12-s1*s12-s45*s12+s1*s45+s12^2)
    HBzmz 7 247  7 1  1 1 1 0 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s15*msq*s12^2+s1*msq*s45*s34+s23^2*s12^2+s1*s23*msq*s34+s15*s23*msq*s12-2*s15*msq*s45*s12-s23^2*s12*s34-s23^2*msq*s34+s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2-msq*s45^2*s34+s1*s23*s12*s34-s15*s23*msq*s45-s23*msq*s12^2-s1*msq*s12*s34-2*s1*s23*s45*s34-s23^2*msq*s12+s23*msq*s45*s12-s15*s23*s12^2+msq*s45*s12*s34-s23*msq*s12*s34+s15*s23*s45*s12)
    HBzmz 6 252  6 1  0 0 1 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12+2*s23*s45)*s34
    HBzmz 6 250  6 1  0 1 0 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s15*s23*s34+s15*s45*s34+s1*s23*s34+s23*s45*s34+s23^2*s12-s15^2*s45-2*s15*s23*s12+s15*s23*s45+s15^2*s12-s23^2*s34-s1*s15*s34)
    HBzmz 6 249  6 1  1 0 0 1 1 1 1 1 -1 0 0
     -1/8*(s23*s34+s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s15*s34)*(-4+d)^4*s45
    HBzmz 6 246  6 1  0 1 1 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*s23*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45+s23*s12+2*s12*s34)
    HBzmz 6 245  6 1  1 0 1 0 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)
    HBzmz 6 243  6 1  1 1 0 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
;
  sel2 1 2  66 0  0 66 0 0 0
   1
    HBzmz 8 255  8 3  1 1 1 1 1 1 1 1 -3 0 0
     1/8*(-4+d)^4*(s1-s15-s12+s34)*(s1*s34-s15*s12)
    HBzmz 8 255  8 2  1 1 1 1 1 1 1 1 -2 0 0
     -1/8*(-4+d)^4*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+3*s1*s15*s12*s34+2*s1*msq*s45*s34+2*s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12+s1*s23*s34^2-s1*s34^3-s15^2*s12*s34-s1*s15*msq*s34-s15*s12^2*s34+s15^2*s45*s12-s1*s23*s12*s34-s23*msq*s12^2+s1*s15*s34^2-2*s1^2*s34^2+s15*msq*s45*s34+s1*s12*s34^2-s15^2*s12^2-s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*msq*s12*s34-s1*s15*s45*s34+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+s15*s23*s12^2-msq*s45*s12*s34+s15*s12*s34^2+s23*msq*s12*s34)
    HBzmz 8 255  8 1  1 1 1 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+2*s1*s15*s12*s34+3*s1*msq*s45*s34+3*s1*s23*msq*s34-2*s15*s23*msq*s12-2*s15*msq*s45*s12+s1*s23*s34^2-s23^2*msq*s34-s1*msq^2*s34+2*s23*msq*s45*s34+s15*s23*msq^2+s15*msq*s45^2-s1*s15*msq*s34-msq*s45^2*s34+s15^2*s45*s12-s1*s23*s12*s34-s15*s23*msq*s45-s23*msq*s12^2-s1^2*s34^2+s15*msq^2*s12+s15*msq*s45*s34-msq^2*s45^2-s15^2*s12^2-s15*s23*msq*s34-s23^2*msq^2-s15*s45*s12*s34+2*s23*msq^2*s45+s15^2*msq*s12-s1*msq*s12*s34-s1*s15*s45*s34+msq^2*s45*s12-s1*s23*s45*s34+s23^2*msq*s12-s15*msq^2*s45-s23*msq*s45*s12+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+s15*s23*s12^2-s23*msq^2*s12-msq*s45*s12*s34+s23*msq*s12*s34+s15*s23*s45*s12)*s34
    HBzmz 8 255  8 0  1 1 1 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s1*msq*s45*s34+s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12-s23^2*msq*s34-s1*msq^2*s34+2*s23*msq*s45*s34+s15*s23*msq^2+s15*msq*s45^2-msq*s45^2*s34-s15*s23*msq*s45+s15*msq^2*s12-msq^2*s45^2-s23^2*msq^2+2*s23*msq^2*s45+msq^2*s45*s12-s1*s23*s45*s34+s23^2*msq*s12-s15*msq^2*s45-s23*msq*s45*s12-s23*msq^2*s12+s15*s23*s45*s12)*s34^2
    HBzmz 7 254  7 2  0 1 1 1 1 1 1 1 -2 0 0
     1/8*(-4+d)^4*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    HBzmz 7 254  7 2  -1 1 1 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*s23*(s15-s23-s34)*s34
    HBzmz 7 254  7 1  0 1 1 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*s34*(s23*msq*s12+s15*s23*s34-2*s15*s23*msq+s15*msq*s45-2*s15*s45*s34-3*s1*s23*s34+s45*s34^2-s23*s45*s34-2*s23*msq*s45-s23^2*s12-s1*s34^2-s23*s34^2-s15*msq*s12+s15*s12*s34-msq*s45*s34+s23*msq*s34+s15^2*s45+2*s15*s23*s12+s1*msq*s34+s15*s23*s45-s15^2*s12+2*s23^2*msq+s23^2*s34+s23*s12*s34+s1*s15*s34)
    HBzmz 7 254  7 1  -1 1 1 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*s23*(s15-s23-s34)*s34^2
    HBzmz 7 254  7 0  0 1 1 1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*(s23*msq*s12-2*s15*s23*msq+s15*msq*s45-s1*s23*s34-s23*s45*s34-2*s23*msq*s45-s23^2*s12-s15*msq*s12-msq*s45*s34+s23*msq*s34+s15*s23*s12+s1*msq*s34+s15*s23*s45+2*s23^2*msq+s23^2*s34)*s34^2
    HBzmz 7 253  7 2  1 0 1 1 1 1 1 1 -2 0 0
     1/8*(-4+d)^4*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    HBzmz 7 253  7 2  1 -1 1 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*s45*(s45-s12+s34)*s34
    HBzmz 7 253  7 1  1 0 1 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s23*msq*s12-2*msq*s45*s12-s15*s45^2+s15*msq*s45+s15*s45*s34-s45*s34^2-s15*s12^2+2*msq*s45^2-s23*s45*s34-2*s23*msq*s45-s1*s34^2-3*s1*s45*s34+s23*s34^2-s15*msq*s12+s15*s12*s34+msq*s45*s34-s23*msq*s34+s45*s12*s34+2*s15*s45*s12+s1*msq*s34+s23*s45*s12+s45^2*s34+s1*s12*s34+s23*s12^2-2*s23*s12*s34)*s34
    HBzmz 7 253  7 1  1 -1 1 1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*s45*(s45-s12+s34)*s34^2
    HBzmz 7 253  7 0  1 0 1 1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*(s23*msq*s12-2*msq*s45*s12-s15*s45^2+s15*msq*s45+2*msq*s45^2-s23*s45*s34-2*s23*msq*s45-s1*s45*s34-s15*msq*s12+msq*s45*s34-s23*msq*s34+s15*s45*s12+s1*msq*s34+s23*s45*s12+s45^2*s34)*s34^2
    HBzmz 7 251  7 2  1 1 0 1 1 1 1 1 -2 0 0
     -1/8*(-4+d)^4*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34+s15*s12^2+s1*s34^2-2*s1*s15*s12-s1*s45*s34-s15*s12*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+2*s15^2*s12-s1*s12*s34+2*s1^2*s34-2*s1*s15*s34)
    HBzmz 7 251  7 2  1 1 -1 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s15*s23*s34+s15*s45^2-2*s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+2*s15^2*s45-s15*s23*s12+s1*s23*s45+2*s15*s45*s12-s15*s23*s45+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
    HBzmz 7 251  7 2  1 1 -2 1 1 1 1 1 0 0 0
     -1/8*(s1*s23+s15*s45-s1*s15+s15^2-s15*s23)*(-4+d)^4*s45
    HBzmz 7 251  7 1  1 1 0 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(2*s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+3*s1*s15*s12*s34+3*s1*msq*s45*s34+3*s1*s23*msq*s34-3*s15*s23*msq*s12+2*s1*s23*s34^2-s23^2*msq*s34-s15^2*s12*s34+2*s23*msq*s45*s34+s15*s45*s34^2-s15*msq*s45^2-2*s1*s15*msq*s34-msq*s45^2*s34-s15*s23*s34^2-2*s1*s23*s12*s34+s15*s23*s45*s34+s15*s23*msq*s45-s23*msq*s12^2+s1*s15*s34^2-2*s1^2*s34^2-s15^2*s12^2-3*s15*s45*s12*s34+2*s15^2*msq*s12-s1*msq*s12*s34+s1*s15*s45*s34-2*s1*s23*s45*s34+s23^2*msq*s12-s15*s45^2*s34-s23*msq*s45*s12+2*s1*msq*s34^2-2*s15^2*msq*s45+s15*s23*s12^2-s15^2*s45*s34-msq*s45*s12*s34+s23*msq*s12*s34+s15*s23*s45*s12+s15^2*s45^2)
    HBzmz 7 251  7 1  1 1 -1 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s1*msq*s45*s34+s1*s23*msq*s34-2*s15*s23*msq*s12+s15*msq*s45*s12-s23^2*msq*s34+2*s23*msq*s45*s34-s15*msq*s45^2-s1*s15*msq*s34-msq*s45^2*s34-s15^2*s45*s12+2*s15*s23*s45*s34+s15*s23*msq*s45-s15*msq*s45*s34+s15*s23*msq*s34+s15^2*msq*s12+2*s1*s15*s45*s34-3*s1*s23*s45*s34+s23^2*msq*s12-2*s15*s45^2*s34-s23*msq*s45*s12-s15^2*msq*s45-s15^2*s45*s34+s15*s23*s45*s12+s15^2*s45^2)
    HBzmz 7 251  7 0  1 1 0 1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*s34*(2*s1*msq*s45*s34+2*s1*s23*msq*s34-3*s15*s23*msq*s12-2*s23^2*msq*s34-s1*msq^2*s34+4*s23*msq*s45*s34+s15*s23*msq^2-s1*s15*msq*s34-2*msq*s45^2*s34-s15^2*s45*s12+s15*s23*s45*s34+s15*msq^2*s12-s15*msq*s45*s34-msq^2*s45^2+s15*s23*msq*s34-s23^2*msq^2+2*s23*msq^2*s45+s15^2*msq*s12+s1*s15*s45*s34+msq^2*s45*s12-3*s1*s23*s45*s34+2*s23^2*msq*s12-s15*s45^2*s34-s15*msq^2*s45-2*s23*msq*s45*s12-s15^2*msq*s45-s23*msq^2*s12+2*s15*s23*s45*s12+s15^2*s45^2)
    HBzmz 7 247  7 2  1 1 1 0 1 1 1 1 -2 0 0
     -1/8*(-4+d)^4*(s1*s15*s45-s1*s23*s34+2*s15*s12^2+s1*s34^2-2*s1*s15*s12-s1*s45*s34-s15*s12*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12+s15^2*s12-2*s1*s12*s34+s23*s12^2+2*s1^2*s34-s23*s12*s34-s1*s15*s34)
    HBzmz 7 247  7 2  1 1 1 -1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s1*s15*s45-s1*s23*s34+s15*s12^2+s23^2*s12-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34+s1*s23*s45-s15*s45*s12-2*s1*s23*s12-s23*s45*s12-s1*s12*s34+2*s23*s12^2+s1^2*s34-s23*s12*s34)
    HBzmz 7 247  7 2  1 1 1 -2 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*s23*(s23*s12-s1*s12-s45*s12+s1*s45+s12^2)
    HBzmz 7 247  7 1  1 1 1 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(2*s1*s45*s34^2-2*s15*msq*s12*s34+2*s15*msq*s12^2+3*s1*s15*s12*s34+3*s1*msq*s45*s34+s23^2*s12^2-s23*s12^2*s34+3*s1*s23*msq*s34-3*s15*msq*s45*s12-s23^2*s12*s34+2*s1*s23*s34^2-s23^2*msq*s34+s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2-s1*s15*msq*s34-msq*s45^2*s34-s15*s12^2*s34+s15^2*s45*s12+s1*s23*s12*s34-s15*s23*msq*s45-2*s23*msq*s12^2+s23*s12*s34^2-2*s1^2*s34^2+s15*msq*s45*s34+s1*s12*s34^2-s15^2*s12^2-s15*s23*msq*s34+s15^2*msq*s12-2*s1*msq*s12*s34-2*s1*s15*s45*s34-2*s1*s23*s45*s34-s23^2*msq*s12+s23*msq*s45*s12+2*s1*msq*s34^2-3*s15*s23*s12*s34-s15^2*msq*s45-s45*s12*s34^2+s15*s23*s45*s12)
    HBzmz 7 247  7 1  1 1 1 -1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*msq*s12^2+s1*msq*s45*s34+s23^2*s12^2-s23*s12^2*s34+s1*s23*msq*s34+s15*s23*msq*s12-2*s15*msq*s45*s12-2*s23^2*s12*s34-s23^2*msq*s34+2*s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2-msq*s45^2*s34+2*s1*s23*s12*s34-s15*s23*msq*s45-s23*msq*s12^2-s1*msq*s12*s34-3*s1*s23*s45*s34-s23^2*msq*s12+s23*msq*s45*s12-s15*s23*s12^2+msq*s45*s12*s34-s23*msq*s12*s34+s15*s23*s45*s12)
    HBzmz 7 247  7 0  1 1 1 0 1 1 1 1 0 0 0
     1/8*(-4+d)^4*(s15*msq*s12^2+2*s1*msq*s45*s34+s23^2*s12^2+2*s1*s23*msq*s34-3*s15*msq*s45*s12-s23^2*s12*s34-2*s23^2*msq*s34-s1*msq^2*s34+s23*s45*s12*s34+4*s23*msq*s45*s34+s15*s23*msq^2+2*s15*msq*s45^2-2*msq*s45^2*s34+s1*s23*s12*s34-2*s15*s23*msq*s45-s23*msq*s12^2+s15*msq^2*s12-msq^2*s45^2-s23^2*msq^2+2*s23*msq^2*s45-s1*msq*s12*s34+msq^2*s45*s12-3*s1*s23*s45*s34-s15*msq^2*s45-s15*s23*s12^2-s23*msq^2*s12+msq*s45*s12*s34-s23*msq*s12*s34+2*s15*s23*s45*s12)*s34
    HBzmz 6 252  6 1  0 0 1 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12+2*s23*s45)*s34
    HBzmz 6 252  6 0  0 0 1 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12+2*s23*s45)*s34^2
    HBzmz 6 250  6 1  0 1 0 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(3*s15*s45*s34+3*s1*s23*s34-s45*s34^2+s23*s45*s34+s23^2*s12+s1*s34^2+s23*s34^2-s15*s12*s34-2*s15^2*s45-3*s15*s23*s12+s15*s23*s45+2*s15^2*s12-s23^2*s34-s23*s12*s34-2*s1*s15*s34)
    HBzmz 6 250  6 1  0 1 -1 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*s23*s34+s15*s45*s34+s1*s23*s34+s23*s45*s34+s23^2*s12-s15^2*s45-2*s15*s23*s12+s15*s23*s45+s15^2*s12-s23^2*s34-s1*s15*s34)
    HBzmz 6 250  6 1  -1 1 0 1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*s23*(s15-s23-s34)*s34
    HBzmz 6 250  6 0  0 1 0 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s23*msq*s12-s15*s23*s34-2*s15*s23*msq+s15*msq*s45-s15*s45*s34-2*s1*s23*s34-2*s23*s45*s34-2*s23*msq*s45-2*s23^2*s12-s15*msq*s12-msq*s45*s34+s23*msq*s34+s15^2*s45+3*s15*s23*s12+s1*msq*s34-s15^2*s12+2*s23^2*msq+2*s23^2*s34+s1*s15*s34)*s34
    HBzmz 6 249  6 1  1 0 0 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s15*s45^2+3*s15*s45*s34-s45*s34^2-s15*s12^2-s23*s45*s34-s1*s34^2-3*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s23*s45*s12+s45^2*s34+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    HBzmz 6 249  6 1  1 0 -1 1 1 1 1 1 0 0 0
     -1/8*(s23*s34+s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s15*s34)*(-4+d)^4*s45
    HBzmz 6 249  6 1  1 -1 0 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*s45*(s45-s12+s34)*s34
    HBzmz 6 249  6 0  1 0 0 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s23*msq*s12-2*msq*s45*s12+s15*msq*s45+2*s15*s45*s34+2*msq*s45^2-2*s23*s45*s34-2*s23*msq*s45-2*s1*s45*s34-s15*msq*s12+msq*s45*s34-s23*msq*s34+s1*msq*s34+2*s23*s45*s12+2*s45^2*s34)*s34
    HBzmz 6 246  6 1  0 1 1 0 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s15*s23*s34-2*s15*s45*s34-3*s1*s23*s34+s45*s34^2-s23*s45*s34+s23^2*s12-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s45-s15^2*s12+s23^2*s34+3*s23*s12*s34+s1*s15*s34)
    HBzmz 6 246  6 1  0 1 1 -1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*s23*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45+s23*s12+2*s12*s34)
    HBzmz 6 246  6 1  -1 1 1 0 1 1 1 1 0 0 0
     1/8*(-4+d)^4*s23*(s15-s23-s34)*s34
    HBzmz 6 246  6 0  0 1 1 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*s34*(s23*msq*s12-2*s15*s23*msq+s15*msq*s45-2*s1*s23*s34-2*s23*s45*s34-2*s23*msq*s45-s15*msq*s12-msq*s45*s34+s23*msq*s34+s1*msq*s34+2*s15*s23*s45+2*s23^2*msq+2*s23^2*s34+2*s23*s12*s34)
    HBzmz 6 245  6 1  1 0 1 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s15*s45^2-s15*s45*s34+s45*s34^2+2*s15*s12^2+s23*s45*s34+s1*s34^2+3*s1*s45*s34-s23*s34^2-s15*s12*s34-3*s15*s45*s12+s23*s45*s12-s45^2*s34-2*s1*s12*s34-2*s23*s12^2+3*s23*s12*s34)
    HBzmz 6 245  6 1  1 0 1 -1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)
    HBzmz 6 245  6 1  1 -1 1 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*s45*(s45-s12+s34)*s34
    HBzmz 6 245  6 0  1 0 1 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s23*msq*s12-2*msq*s45*s12-2*s15*s45^2+s15*msq*s45-s15*s12^2+2*msq*s45^2-2*s23*s45*s34-2*s23*msq*s45-2*s1*s45*s34-s15*msq*s12+msq*s45*s34-s23*msq*s34-s45*s12*s34+3*s15*s45*s12+s1*msq*s34+2*s45^2*s34+s1*s12*s34+s23*s12^2-s23*s12*s34)*s34
    HBzmz 6 243  6 1  1 1 0 0 1 1 1 1 -1 0 0
     1/8*(s15*s23*s34-s15*s45^2+s1*s15*s45-s15*s45*s34-4*s1*s23*s34+s15*s12^2-2*s23*s45*s34-s23^2*s12-3*s1*s15*s12-4*s1*s45*s34+s15^2*s45+2*s15*s23*s12+s45*s12*s34-2*s1*s23*s45+2*s15*s45*s12+s15*s23*s45+s1*s23*s12+s23*s45*s12+s45^2*s34+s15^2*s12-s1*s12*s34+s23^2*s34+s23*s12^2+3*s1^2*s34-s23*s12*s34-s1*s15*s34)*(-4+d)^4
    HBzmz 6 243  6 1  1 1 0 -1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+s1*s23*s45-s15*s45*s12-s15*s23*s45-s45^2*s34-s23^2*s34-s23*s12^2-s1^2*s34)
    HBzmz 6 243  6 1  1 1 -1 0 1 1 1 1 0 0 0
     1/8*(-4+d)^4*(2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15^2*s45-s15*s23*s12+s1*s23*s45-s15*s45*s12-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)
    HBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(2*s1*s45*s34^2+s15*msq*s12^2+s1*s15*s12*s34+2*s1*msq*s45*s34+s23^2*s12^2+2*s1*s23*msq*s34+2*s23*s45*s34^2-s15*s23*msq*s12-s15*msq*s45*s12+2*s1*s23*s34^2-2*s23^2*msq*s34+4*s23*msq*s45*s34-s1*s15*msq*s34-2*msq*s45^2*s34-s15^2*s45*s12-s23*msq*s12^2-s1^2*s34^2-s23^2*s34^2-s15*msq*s45*s34-s45^2*s34^2+s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*msq*s12*s34-2*s1*s23*s45*s34-s15*s23*s12*s34-s15^2*msq*s45-s15*s23*s12^2+msq*s45*s12*s34-s23*msq*s12*s34+2*s15*s23*s45*s12+s15^2*s45^2)
    HBzmz 5 242  5 0  0 1 0 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*s23*s34+s15*s45*s34+2*s1*s23*s34+2*s23*s45*s34-s15^2*s45-s15*s23*s12+s15^2*s12-2*s23^2*s34-2*s23*s12*s34-s1*s15*s34)
    HBzmz 5 241  5 0  1 0 0 0 1 1 1 1 0 0 0
     1/8*(2*s15*s45*s34-s15*s12^2-2*s23*s45*s34-2*s1*s45*s34-s45*s12*s34+s15*s45*s12+2*s45^2*s34+s1*s12*s34+s23*s12^2-s23*s12*s34)*(-4+d)^4
    PBzmz 5 436  5 0  0 0 1 0 1 1 0 1 1 0 0
     1/4*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12+2*s23*s45)*s34
;


==> anc/HBzmz_transformation.m <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, r3[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, r4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r2[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r5[22], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r5[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r7[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r2[1], 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1)}}


==> anc/PBzmz_almost_canonical_masters.reduze <==
  sel1 1 2  1 0  0 1 0 0 0
   1
    PBzmz 3 49  5 0  2 0 0 0 2 1 0 0 0 0 0
     -1/4*(-4+d)*(-2+d)*msq
;
  sel1 1 2  2 0  0 2 0 0 0
   1
    PBzmz 3 52  5 0  0 0 2 0 2 1 0 0 0 0 0
     -1/4*(-4+d)^2*s34
;
  sel1 1 2  3 0  0 3 0 0 0
   1
    PBzmz 3 162  5 0  0 2 0 0 0 2 0 1 0 0 0
     -1/4*(-4+d)^2*s23
;
  sel1 1 2  4 0  0 4 0 0 0
   1
    PBzmz 3 162  5 0  0 1 0 0 0 2 0 2 0 0 0
     1/4*(-4+d)^2*(s23-msq)
    PBzmz 3 162  5 0  0 2 0 0 0 2 0 1 0 0 0
     -1/2*(-4+d)^2*msq
;
  sel1 1 2  5 0  0 5 0 0 0
   1
    PBzmz 3 161  5 0  2 0 0 0 0 2 0 1 0 0 0
     -1/4*(-4+d)^2*s45
;
  sel1 1 2  6 0  0 6 0 0 0
   1
    PBzmz 3 161  5 0  1 0 0 0 0 2 0 2 0 0 0
     -1/4*(-4+d)^2*(msq-s45)
    PBzmz 3 161  5 0  2 0 0 0 0 2 0 1 0 0 0
     -1/2*(-4+d)^2*msq
;
  sel1 1 2  7 0  0 7 0 0 0
   1
    PBzmz 3 50  5 0  0 2 0 0 2 1 0 0 0 0 0
     -1/4*(-4+d)^2*s15
;
  sel1 1 2  8 0  0 8 0 0 0
   1
    PBzmz 3 50  5 0  0 1 0 0 2 2 0 0 0 0 0
     1/4*(-4+d)^2*(s15-msq)
    PBzmz 3 50  5 0  0 2 0 0 2 1 0 0 0 0 0
     -1/2*(-4+d)^2*msq
;
  sel1 1 2  9 0  0 9 0 0 0
   1
    PBzmz 3 81  5 0  2 0 0 0 2 0 1 0 0 0 0
     -1/4*(-4+d)^2*s34
;
  sel1 1 2  10 0  0 10 0 0 0
   1
    PBzmz 3 97  5 0  2 0 0 0 0 2 1 0 0 0 0
     -1/4*(-4+d)^2*s12
;
  sel1 1 2  11 0  0 11 0 0 0
   1
    PBzmz 3 97  5 0  1 0 0 0 0 2 2 0 0 0 0
     -1/4*(-4+d)^2*(msq-s12)
    PBzmz 3 97  5 0  2 0 0 0 0 2 1 0 0 0 0
     -1/2*(-4+d)^2*msq
;
  sel1 1 2  12 0  0 12 0 0 0
   1
    PBzmz 4 54  5 0  0 1 1 0 2 1 0 0 0 0 0
     1/8*(s15-s34)*(-4+d)^3
;
  sel1 1 2  13 0  0 13 0 0 0
   1
    PBzmz 4 165  5 0  1 0 1 0 0 2 0 1 0 0 0
     -1/8*(s45-s12)*(-4+d)^3
;
  sel1 1 2  14 0  0 14 0 0 0
   1
    PBzmz 4 53  5 0  1 0 1 0 2 1 0 0 0 0 0
     1/8*(-4+d)^3*(s12-s34)
;
  sel1 1 2  15 0  0 15 0 0 0
   1
    PBzmz 4 53  5 1  1 0 1 -1 2 1 0 0 0 0 0
     1/8*(-4+d)^2*(-10+3*d)*s12*(msq-s12)^(-1)
    PBzmz 4 53  5 0  1 0 1 0 2 1 0 0 0 0 0
     -1/8*(-4+d)^3*msq*(msq-s12)^(-1)*s34
    PBzmz 3 49  5 0  2 0 0 0 2 1 0 0 0 0 0
     -1/8*(-4+d)*(-2+d)*msq*s12*(msq-s12)^(-1)
;
  sel1 1 2  16 0  0 16 0 0 0
   1
    PBzmz 4 51  5 0  1 1 0 0 2 1 0 0 0 0 0
     1/8*(-4+d)^3*(s1-s15)
;
  sel1 1 2  17 0  0 17 0 0 0
   1
    PBzmz 4 51  5 1  1 1 0 -1 2 1 0 0 0 0 0
     1/8*(-4+d)^2*s1*(-10+3*d)
    PBzmz 4 51  5 0  1 1 0 0 2 1 0 0 0 0 0
     1/16*(-4+d)^3*s1*(s1-s15-2*msq)
    PBzmz 3 50  5 0  0 1 0 0 2 2 0 0 0 0 0
     1/16*(-4+d)^2*s1*(s15-msq)
    PBzmz 3 50  5 0  0 2 0 0 2 1 0 0 0 0 0
     -1/8*(-4+d)^2*s1*(s15+msq)
    PBzmz 3 49  5 0  2 0 0 0 2 1 0 0 0 0 0
     -1/16*(-4+d)*s1*(-2+d)*msq
;
  sel1 1 2  18 0  0 18 0 0 0
   1
    PBzmz 4 163  5 0  1 1 0 0 0 2 0 1 0 0 0
     1/8*(-4+d)^3
;
  sel1 1 2  19 0  0 19 0 0 0
   1
    PBzmz 4 163  6 1  1 2 0 0 0 2 0 1 -1 0 0
     -1/4*(-4+d)^2
    PBzmz 4 163  5 0  1 1 0 0 0 2 0 1 0 0 0
     1/16*(-4+d)^3*s1^(-1)*(s1-s23+s45)
    PBzmz 3 162  5 0  0 1 0 0 0 2 0 2 0 0 0
     -1/16*(-4+d)^2*s1^(-1)*(s23-msq)
    PBzmz 3 162  5 0  0 2 0 0 0 2 0 1 0 0 0
     1/8*(-4+d)^2*s1^(-1)*(s23+msq)
    PBzmz 3 161  5 0  1 0 0 0 0 2 0 2 0 0 0
     -1/16*(-4+d)^2*s1^(-1)*(msq-s45)
    PBzmz 3 161  5 0  2 0 0 0 0 2 0 1 0 0 0
     -1/8*(-4+d)^2*s1^(-1)*(msq+s45)
;
  sel1 1 2  20 0  0 20 0 0 0
   1
    PBzmz 4 92  6 0  0 0 2 1 2 0 1 0 0 0 0
     -1/4*(-4+d)^2*s34^2
;
  sel1 1 2  21 0  0 21 0 0 0
   1
    PBzmz 4 85  6 0  2 0 1 0 2 0 1 0 0 0 0
     -1/4*(-4+d)^2*s12*s34
;
  sel1 1 2  22 0  0 22 0 0 0
   1
    PBzmz 4 90  6 0  0 2 0 1 2 0 1 0 0 0 0
     -1/4*(-4+d)^2*s15*s34
;
  sel1 1 2  23 0  0 23 0 0 0
   1
    PBzmz 4 83  6 0  2 1 0 0 2 0 1 0 0 0 0
     -1/4*(-4+d)^2*s34
;
  sel1 1 2  24 0  0 24 0 0 0
   1
    PBzmz 4 172  5 0  0 0 1 1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*s34
;
  sel1 1 2  25 0  0 25 0 0 0
   1
    PBzmz 4 106  5 0  0 1 0 1 0 2 1 0 0 0 0
     1/8*(s15-s34)*(-4+d)^3
;
  sel1 1 2  26 0  0 26 0 0 0
   1
    PBzmz 4 106  5 1  0 1 -1 1 0 2 1 0 0 0 0
     -1/8*(-4+d)^2*s15*(s15-msq)^(-1)*(-10+3*d)
    PBzmz 4 106  5 0  0 1 0 1 0 2 1 0 0 0 0
     1/8*(-4+d)^3*(s15-msq)^(-1)*msq*s34
    PBzmz 3 49  5 0  2 0 0 0 2 1 0 0 0 0 0
     1/8*(-4+d)*s15*(s15-msq)^(-1)*(-2+d)*msq
;
  sel1 1 2  27 0  0 27 0 0 0
   1
    PBzmz 4 170  5 0  0 1 0 1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s15-s23)
;
  sel1 1 2  28 0  0 28 0 0 0
   1
    PBzmz 4 105  5 0  1 0 0 1 0 2 1 0 0 0 0
     1/8*(-4+d)^3*(s12-s34)
;
  sel1 1 2  29 0  0 29 0 0 0
   1
    PBzmz 4 113  5 0  2 0 0 0 1 1 1 0 0 0 0
     1/8*(-4+d)^3*(s12-s34)
;
  sel1 1 2  30 0  0 30 0 0 0
   1
    PBzmz 4 113  5 0  1 0 0 0 1 2 1 0 0 0 0
     1/8*(-4+d)^3*(s12-s34)
    PBzmz 4 113  5 0  2 0 0 0 1 1 1 0 0 0 0
     1/8*(-4+d)^3*(s12-s34)
;
  sel1 1 2  31 0  0 31 0 0 0
   1
    PBzmz 4 114  5 0  0 2 0 0 1 1 1 0 0 0 0
     1/8*(s15-s34)*(-4+d)^3
;
  sel1 1 2  32 0  0 32 0 0 0
   1
    PBzmz 4 114  5 0  0 1 0 0 1 2 1 0 0 0 0
     1/8*(s15-s34)*(-4+d)^3
    PBzmz 4 114  5 0  0 2 0 0 1 1 1 0 0 0 0
     1/8*(s15-s34)*(-4+d)^3
;
  sel1 1 2  33 0  0 33 0 0 0
   1
    PBzmz 4 99  5 0  1 1 0 0 0 2 1 0 0 0 0
     1/8*(-4+d)^3*(s1-s12)
;
  sel1 1 2  34 0  0 34 0 0 0
   1
    PBzmz 4 99  5 1  1 1 -1 0 0 2 1 0 0 0 0
     1/8*(-4+d)^2*s1*(-10+3*d)
    PBzmz 4 99  5 0  1 1 0 0 0 2 1 0 0 0 0
     1/16*(-4+d)^3*s1*(s1-2*msq-s12)
    PBzmz 3 97  5 0  1 0 0 0 0 2 2 0 0 0 0
     -1/16*(-4+d)^2*s1*(msq-s12)
    PBzmz 3 97  5 0  2 0 0 0 0 2 1 0 0 0 0
     -1/8*(-4+d)^2*s1*(msq+s12)
    PBzmz 3 49  5 0  2 0 0 0 2 1 0 0 0 0 0
     -1/16*(-4+d)*s1*(-2+d)*msq
;
  sel1 1 2  35 0  0 35 0 0 0
   1
    PBzmz 5 182  5 0  0 1 1 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s15-s23-s34)
;
  sel1 1 2  36 0  0 36 0 0 0
   1
    PBzmz 5 182  6 0  0 1 1 0 1 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s23-msq)*s34
;
  sel1 1 2  37 0  0 37 0 0 0
   1
    PBzmz 5 181  5 0  1 0 1 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s45+s34)
;
  sel1 1 2  38 0  0 38 0 0 0
   1
    PBzmz 5 181  6 0  1 0 1 0 1 2 0 1 0 0 0
     1/8*(-4+d)^3*(msq-s45)*s34
;
  sel1 1 2  39 0  0 39 0 0 0
   1
    PBzmz 5 179  5 0  1 1 0 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s15-s23+s45)
;
  sel1 1 2  40 0  0 40 0 0 0
   1
    PBzmz 5 179  6 0  1 1 0 0 1 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s23*msq-msq*s45+s15*s45-s15*msq)
;
  sel1 1 2  41 0  0 41 0 0 0
   1
    PBzmz 5 167  6 0  1 1 1 0 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(s23*msq-msq*s45+msq*s12-s23*s12)
;
  sel1 1 2  42 0  0 42 0 0 0
   1
    PBzmz 5 167  6 1  1 1 1 0 0 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s1-s12)
;
  sel1 1 2  43 0  0 43 0 0 0
   1
    PBzmz 5 55  5 0  1 1 1 0 1 1 0 0 0 0 0
     -1/8*(-4+d)^3*(s1-s12)*(-3+d)
;
  sel1 1 2  44 0  0 44 0 0 0
   1
    PBzmz 5 55  6 0  1 1 1 0 2 1 0 0 0 0 0
     1/8*(-4+d)^3
;
  sel1 1 2  45 0  0 45 0 0 0
   1
    PBzmz 5 94  6 0  0 1 1 1 2 0 1 0 0 0 0
     1/8*(s15-s34)*(-4+d)^3*s34
;
  sel1 1 2  46 0  0 46 0 0 0
   1
    PBzmz 5 93  6 0  1 0 1 1 2 0 1 0 0 0 0
     1/8*(-4+d)^3*(s12-s34)*s34
;
  sel1 1 2  47 0  0 47 0 0 0
   1
    PBzmz 5 87  6 0  1 1 1 0 2 0 1 0 0 0 0
     1/8*(-4+d)^3*(s1-s12)*s34
;
  sel1 1 2  48 0  0 48 0 0 0
   1
    PBzmz 5 91  6 0  1 1 0 1 2 0 1 0 0 0 0
     1/8*(-4+d)^3*(s1-s15)*s34
;
  sel1 1 2  49 0  0 49 0 0 0
   1
    PBzmz 5 118  5 0  0 1 1 0 1 1 1 0 0 0 0
     -1/16*(s15-s34)*(-4+d)^4
;
  sel1 1 2  50 0  0 50 0 0 0
   1
    PBzmz 5 122  5 0  0 1 0 1 1 1 1 0 0 0 0
     -1/16*(s15-s34)*(-4+d)^4
;
  sel1 1 2  51 0  0 51 0 0 0
   1
    PBzmz 5 117  5 0  1 0 1 0 1 1 1 0 0 0 0
     -1/16*(-4+d)^4*(s12-s34)
;
  sel1 1 2  52 0  0 52 0 0 0
   1
    PBzmz 5 121  5 0  1 0 0 1 1 1 1 0 0 0 0
     -1/16*(-4+d)^4*(s12-s34)
;
  sel1 1 2  53 0  0 53 0 0 0
   1
    PBzmz 5 233  5 0  1 0 0 1 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s45-s12+s34)
;
  sel1 1 2  54 0  0 54 0 0 0
   1
    PBzmz 5 233  6 0  1 0 0 1 0 2 1 1 0 0 0
     1/8*(-4+d)^3*(msq-s45)*s34
;
  sel1 1 2  55 0  0 55 0 0 0
   1
    PBzmz 5 234  5 0  0 1 0 1 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23+s34)
;
  sel1 1 2  56 0  0 56 0 0 0
   1
    PBzmz 5 234  6 0  0 1 0 1 0 2 1 1 0 0 0
     -1/8*(-4+d)^3*(s23-msq)*s34
;
  sel1 1 2  57 0  0 57 0 0 0
   1
    PBzmz 5 173  6 0  1 0 1 1 0 2 0 1 0 0 0
     1/8*(-4+d)^3*(msq-s45)*s34
;
  sel1 1 2  58 0  0 58 0 0 0
   1
    PBzmz 5 173  6 1  1 0 1 1 0 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s12-s34)
;
  sel1 1 2  59 0  0 59 0 0 0
   1
    PBzmz 5 174  6 1  0 1 1 1 0 2 0 1 -1 0 0
     1/8*(s15-s34)*(-4+d)^3
;
  sel1 1 2  60 0  0 60 0 0 0
   1
    PBzmz 5 174  6 0  0 1 1 1 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s23-msq)*s34
;
  sel1 1 2  61 0  0 61 0 0 0
   1
    PBzmz 5 241  6 0  2 0 0 0 1 1 1 1 0 0 0
     1/8*(-4+d)^3*s45*s34
;
  sel1 1 2  62 0  0 62 0 0 0
   1
    PBzmz 5 241  6 1  2 0 0 0 1 1 1 1 0 -1 0
     -1/8*(-4+d)^3*s34
    PBzmz 5 241  6 0  2 0 0 0 1 1 1 1 0 0 0
     1/8*(-4+d)^3*(s12-s34)*s34
    PBzmz 4 225  5 0  2 0 0 0 0 1 1 1 0 0 0
     1/8*(-4+d)^3*s34
    PBzmz 4 177  5 0  2 0 0 0 1 1 0 1 0 0 0
     1/8*(-4+d)^3*s34
;
  sel1 1 2  63 0  0 63 0 0 0
   1
    PBzmz 5 242  6 0  0 2 0 0 1 1 1 1 0 0 0
     1/8*(-4+d)^3*s23*s34
;
  sel1 1 2  64 0  0 64 0 0 0
   1
    PBzmz 5 242  6 1  0 2 0 0 1 1 1 1 0 0 -1
     1/8*(-4+d)^3*s34
    PBzmz 5 242  6 1  0 2 0 0 1 1 1 1 0 -1 0
     -1/8*(-4+d)^3*s34
    PBzmz 5 242  6 0  0 2 0 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^3*(s1-s15-s12+s34)*s34
    PBzmz 4 178  5 0  0 2 0 0 1 1 0 1 0 0 0
     1/8*(-4+d)^3*s34
;
  sel1 1 2  65 0  0 65 0 0 0
   1
    PBzmz 5 227  5 0  1 1 0 0 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23-s45+s12)
;
  sel1 1 2  66 0  0 66 0 0 0
   1
    PBzmz 5 227  6 0  1 1 0 0 0 2 1 1 0 0 0
     1/8*(-4+d)^3*(s23*msq-msq*s45+msq*s12-s23*s12)
;
  sel1 1 2  67 0  0 67 0 0 0
   1
    PBzmz 5 171  6 0  1 1 0 1 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s23*msq-msq*s45+s15*s45-s15*msq)
;
  sel1 1 2  68 0  0 68 0 0 0
   1
    PBzmz 5 171  6 1  1 1 0 1 0 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s1-s15)
;
  sel1 1 2  69 0  0 69 0 0 0
   1
    PBzmz 5 107  5 0  1 1 0 1 0 1 1 0 0 0 0
     -1/8*(-4+d)^3*(s1-s15)*(-3+d)
;
  sel1 1 2  70 0  0 70 0 0 0
   1
    PBzmz 5 107  6 0  1 1 0 1 0 2 1 0 0 0 0
     1/8*(-4+d)^3
;
  sel1 1 2  71 0  0 71 0 0 0
   1
    PBzmz 5 115  5 0  1 1 0 0 1 1 1 0 0 0 0
     -1/16*(-4+d)^4
;
  sel1 1 2  72 0  0 72 0 0 0
   1
    PBzmz 5 115  6 0  1 1 0 0 1 2 1 0 0 0 0
     -1/8*(-4+d)^3
;
  sel1 1 2  73 0  0 73 0 0 0
   1
    PBzmz 5 115  6 0  1 1 0 0 2 1 1 0 0 0 0
     -1/8*(-4+d)^3*(s1-s15)*s34
;
  sel1 1 2  74 0  0 74 0 0 0
   1
    PBzmz 5 115  6 0  1 1 0 0 1 1 2 0 0 0 0
     -1/8*(-4+d)^3*(s1-s12)*s34
;
  sel1 1 2  75 0  0 75 0 0 0
   1
    PBzmz 5 115  7 0  1 2 0 0 2 1 1 0 0 0 0
     -1/4*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^2*(s1*msq-s1*s12+s12^2)*(s1*msq-s1*s15+s15^2)*s34
    PBzmz 5 115  7 0  2 1 0 0 1 1 2 0 0 0 0
     -1/4*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^2*(s1*msq-s1*s12+s12^2)*(s1*msq-s1*s15+s15^2)*s34
    PBzmz 5 115  6 0  1 1 0 0 1 1 2 0 0 0 0
     -1/16*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^3*(s1-s12)*(s15-s12)*s34*(s1-s15-s12)
    PBzmz 5 115  6 0  1 1 0 0 1 2 1 0 0 0 0
     -1/16*(s1*s15*s12^2+s15*msq*s12^2-4*s1*s15*s12*s34+s1^2*s12*s34-s1*s15^2*s34-s1*s15^2*msq+s1^2*s15*s34+msq*s12^3+s15^3*msq-s1*s12^2*s34+2*s15^2*s12*s34-s1*msq*s12^2-s15*s12^3+2*s1*s15*msq*s34+2*s15*s12^2*s34-2*s1^2*msq*s34-s15^3*s12+s1*s15^2*s12+s15^2*msq*s12+2*s1*msq*s12*s34+2*s1*s15*msq^2+2*s1*msq^2*s12-4*s1*s15*msq*s12)*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^3
    PBzmz 5 115  6 0  1 1 0 0 2 1 1 0 0 0 0
     1/16*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^3*(s1-s15)*(s15-s12)*s34*(s1-s15-s12)
    PBzmz 5 115  6 0  1 2 0 0 1 1 1 0 0 0 0
     1/8*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^3*(s1^2*s15*msq+s1*s15*s12^2-s15*msq*s12^2+2*s1*s15*s12*s34-s1^2*s12*s34-msq*s12^3-s15^3*msq+s1*s12^2*s34-s15^2*s12*s34+s1*msq*s12^2-s1*s15*msq*s34-s15*s12^2*s34+s1^2*msq*s34+s15^3*s12-s15^2*s12^2-s15^2*msq*s12-s1*msq*s12*s34-s1^2*s15*s12-2*s1*s15*msq^2-2*s1*msq^2*s12+3*s1*s15*msq*s12)
    PBzmz 5 115  6 0  2 1 0 0 1 1 1 0 0 0 0
     -1/8*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^3*(s15*msq*s12^2-2*s1*s15*s12*s34-s1*s15^2*s34-s1*s15^2*msq+s1^2*s15*s34+msq*s12^3+s15^3*msq+s15^2*s12*s34-s15*s12^3+s1*s15*msq*s34+s15*s12^2*s34-s1^2*msq*s34-s1*s15^2*s12+s15^2*s12^2+s15^2*msq*s12+s1*msq*s12*s34+s1^2*s15*s12+2*s1*s15*msq^2+2*s1*msq^2*s12-3*s1*s15*msq*s12-s1^2*msq*s12)
    PBzmz 4 114  5 0  0 1 0 0 1 2 1 0 0 0 0
     1/16*(s15-s34)*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^3*(s15-s12)*(s1-s15-s12)
    PBzmz 4 114  5 0  0 2 0 0 1 1 1 0 0 0 0
     1/8*(s15-s34)*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^3*(s15-s12)*(s1-s15-s12)
    PBzmz 4 113  5 0  1 0 0 0 1 2 1 0 0 0 0
     -1/16*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^3*(s12-s34)*(s15-s12)*(s1-s15-s12)
    PBzmz 4 113  5 0  2 0 0 0 1 1 1 0 0 0 0
     -1/8*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^3*(s12-s34)*(s15-s12)*(s1-s15-s12)
    PBzmz 4 99  5 1  1 1 -1 0 0 2 1 0 0 0 0
     1/8*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^2*(s1-4*msq)^(-1)*(s15-s12)*(-10+3*d)*(2*s1*msq-2*s15*s12+s1*s15-s1^2+s1*s12)
    PBzmz 4 99  5 0  1 1 0 0 0 2 1 0 0 0 0
     1/16*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^3*(s1-4*msq)^(-1)*(s1-2*msq-s12)*(s15-s12)*(2*s1*msq-2*s15*s12+s1*s15-s1^2+s1*s12)
    PBzmz 4 83  6 0  2 1 0 0 2 0 1 0 0 0 0
     -1/4*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^2*(2*s1*msq+2*s15*s12-s1*s15-s1*s12)*s34*(s1-s15-s12)
    PBzmz 4 51  5 1  1 1 0 -1 2 1 0 0 0 0 0
     -1/8*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^2*(s1-4*msq)^(-1)*(s15-s12)*(-10+3*d)*(2*s1*msq-2*s15*s12+s1*s15-s1^2+s1*s12)
    PBzmz 4 51  5 0  1 1 0 0 2 1 0 0 0 0 0
     -1/16*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^3*(s1-4*msq)^(-1)*(s15-s12)*(s1-s15-2*msq)*(2*s1*msq-2*s15*s12+s1*s15-s1^2+s1*s12)
    PBzmz 3 97  5 0  1 0 0 0 0 2 2 0 0 0 0
     -1/8*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^2*(3*s1*msq-s15*s12-2*msq*s12+s1*s15-2*s15*msq-s1^2+s1*s12)*(s1-4*msq)^(-1)*(s15-s12)*(msq-s12)
    PBzmz 3 97  5 0  2 0 0 0 0 2 1 0 0 0 0
     1/8*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^2*(s1-4*msq)^(-1)*(8*msq*s12^2-12*s1*msq*s12+2*s15*s12^2-6*s1*msq^2+3*s1^2*s12-3*s1*s15*s12+10*s15*msq*s12+4*msq^2*s12+2*s1^2*msq-2*s1*s15*msq-3*s1*s12^2+4*s15*msq^2)*(s15-s12)
    PBzmz 3 50  5 0  0 1 0 0 2 2 0 0 0 0 0
     -1/8*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^2*(3*s1*msq-s15*s12-2*msq*s12+s1*s15-2*s15*msq-s1^2+s1*s12)*(s15-msq)*(s1-4*msq)^(-1)*(s15-s12)
    PBzmz 3 50  5 0  0 2 0 0 2 1 0 0 0 0 0
     1/8*(2*s1*msq-s1*s15-s1*s12+s15^2+s12^2)^(-1)*(-4+d)^2*(2*s1*msq*s12+6*s1*msq^2-8*s15^2*msq-3*s1^2*s15+3*s1*s15*s12-10*s15*msq*s12-4*msq^2*s12-2*s1^2*msq+12*s1*s15*msq-2*s15^2*s12+3*s1*s15^2-4*s15*msq^2)*(s1-4*msq)^(-1)*(s15-s12)
;
  sel1 1 2  76 0  0 76 0 0 0
   1
    PBzmz 5 115  6 0  2 1 0 0 1 1 1 0 0 0 0
     -1/8*(-4+d)^3
;
  sel1 1 2  77 0  0 77 0 0 0
   1
    PBzmz 5 115  6 0  1 2 0 0 1 1 1 0 0 0 0
     -1/8*(-4+d)^3
;
  sel1 1 2  78 0  0 78 0 0 0
   1
    PBzmz 6 183  6 0  1 1 1 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4
;
  sel1 1 2  79 0  0 79 0 0 0
   1
    PBzmz 6 183  6 1  1 1 1 -1 1 1 0 1 0 0 0
     1/8*(-4+d)^4*(s1*s34-s15*s12+s23*s12-s45*s12+s1*s45)*(s15-s23-s34)
    PBzmz 6 183  6 0  1 1 1 0 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s1*s45*s34^2-2*s15*msq*s12*s34+2*s1*s15*s12*s34+s1*msq*s45*s34-s23^2*s12^2+s1*s23*msq*s34-2*s15*s23*msq*s12+s15*msq*s45*s12+s23^2*s12*s34+s1*s23*s34^2+s23^2*msq*s34-s23*s45*s12*s34-2*s23*msq*s45*s34-s15*msq*s45^2-s1*s15*msq*s34+msq*s45^2*s34+s15^2*s45*s12-2*s1*s23*s12*s34+s15*s23*msq*s45-s1^2*s34^2+s15*msq*s45*s34-s15^2*s12^2-s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*s15*s45*s34+2*s1*s23*s45*s34+s23^2*msq*s12-s23*msq*s45*s12+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+2*s15*s23*s12^2-2*msq*s45*s12*s34+2*s23*msq*s12*s34-s15*s23*s45*s12)
    PBzmz 5 182  5 0  0 1 1 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s23*s34+s1*s34-s45*s34-s15*s12+s15*s45+s23*s12)*(s15-s23-s34)
    PBzmz 5 181  5 0  1 0 1 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s15*s45^2+s15*s45*s34-s45*s34^2+s23*s45*s34-s1*s34^2-s1*s45*s34+s23*s34^2+s15*s12*s34+2*s45*s12*s34-s15*s45*s12+s23*s45*s12-s45^2*s34-s23*s12*s34)
    PBzmz 5 179  5 0  1 1 0 0 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s15*s23*s34+s15*s45^2-2*s1*s15*s45-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34+s15^2*s45-2*s15*s23*s12+2*s1*s23*s45+s15*s45*s12-s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)
    PBzmz 5 167  6 1  1 1 1 0 0 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34-s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-2*s15^2*s12+s1*s12*s34+s23*s12^2-s1^2*s34-s23*s12*s34+2*s1*s15*s34)
    PBzmz 5 55  5 0  1 1 1 0 1 1 0 0 0 0 0
     1/8*(-4+d)^3*(-3+d)*(s1*s15*s45-s1*s23*s34-s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-2*s15^2*s12+s1*s12*s34+s23*s12^2-s1^2*s34-s23*s12*s34+2*s1*s15*s34)
;
  sel1 1 2  80 0  0 80 0 0 0
   1
    PBzmz 6 95  7 0  1 1 1 1 2 0 1 0 0 0 0
     1/8*(-4+d)^3*s34
;
  sel1 1 2  81 0  0 81 0 0 0
   1
    PBzmz 6 245  6 0  1 0 1 0 1 1 1 1 0 0 0
     1/16*(s45-s12)*(-4+d)^4*s34
;
  sel1 1 2  82 0  0 82 0 0 0
   1
    PBzmz 6 250  6 0  0 1 0 1 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s15-s23)*s34
;
  sel1 1 2  83 0  0 83 0 0 0
   1
    PBzmz 6 119  6 0  1 1 1 0 1 1 1 0 0 0 0
     -1/16*(-4+d)^4
;
  sel1 1 2  84 0  0 84 0 0 0
   1
    PBzmz 6 123  6 0  1 1 0 1 1 1 1 0 0 0 0
     -1/16*(-4+d)^4
;
  sel1 1 2  85 0  0 85 0 0 0
   1
    PBzmz 6 235  6 0  1 1 0 1 0 1 1 1 0 0 0
     -1/16*(-4+d)^4
;
  sel1 1 2  86 0  0 86 0 0 0
   1
    PBzmz 6 235  6 1  1 1 -1 1 0 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s1*s34-s15*s12+s1*s23+s15*s45-s15*s23)*(s45-s12+s34)
    PBzmz 6 235  6 0  1 1 0 1 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+2*s1*s15*s12*s34+s1*msq*s45*s34+s1*s23*msq*s34+s15*s23*msq*s12-2*s15*msq*s45*s12+s1*s23*s34^2+s23^2*msq*s34-2*s23*msq*s45*s34+s15*msq*s45^2+msq*s45^2*s34+2*s15^2*s45*s12-s1*s23*s12*s34-s15*s23*s45*s34-s15*s23*msq*s45-s23*msq*s12^2-s1^2*s34^2+2*s15*msq*s45*s34-s15^2*s12^2-2*s15*s23*msq*s34-s15*s45*s12*s34-s1*msq*s12*s34-2*s1*s15*s45*s34+2*s1*s23*s45*s34-s23^2*msq*s12+s15*s45^2*s34+s23*msq*s45*s12+2*s1*msq*s34^2-s15*s23*s12*s34+s15*s23*s12^2-msq*s45*s12*s34+s23*msq*s12*s34-s15*s23*s45*s12-s15^2*s45^2)
    PBzmz 5 234  5 0  0 1 0 1 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(2*s15*s23*s34-s15*s45*s34-s1*s23*s34+s45*s34^2+s23*s45*s34+s23^2*s12-s1*s34^2-s23*s34^2+s15*s12*s34-s15*s23*s12+s15*s23*s45-s23^2*s34+s23*s12*s34)
    PBzmz 5 233  5 0  1 0 0 1 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23*s34-s1*s34-s45*s34+s15*s12-s15*s45-s23*s12)*(s45-s12+s34)
    PBzmz 5 227  5 0  1 1 0 0 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s15*s45^2+s1*s23*s34+s15*s12^2+2*s23*s45*s34+s23^2*s12+s1*s45*s34+s15*s23*s12+s45*s12*s34+2*s1*s23*s45-2*s15*s45*s12-s15*s23*s45-2*s1*s23*s12-s23*s45*s12-s45^2*s34-s1*s12*s34-s23^2*s34+s23*s12^2-s23*s12*s34)
    PBzmz 5 171  6 1  1 1 0 1 0 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-2*s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12-s15^2*s12+2*s1*s12*s34-s1^2*s34+s1*s15*s34)
    PBzmz 5 107  5 0  1 1 0 1 0 1 1 0 0 0 0
     1/8*(-4+d)^3*(-3+d)*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-2*s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12-s15^2*s12+2*s1*s12*s34-s1^2*s34+s1*s15*s34)
;
  sel1 1 2  87 0  0 87 0 0 0
   1
    PBzmz 6 175  6 0  1 1 1 1 0 1 0 1 0 0 0
     -1/8*(-4+d)^3*(-3+d)
;
  sel1 1 2  88 0  0 88 0 0 0
   1
    PBzmz 6 175  6 1  1 1 1 1 0 1 0 1 -1 0 0
     -1/4*(-4+d)^3*(s1-s15-s12+s34)*(s1*s34-s15*s12)*(-3+d)
    PBzmz 6 175  6 0  1 1 1 1 0 1 0 1 0 0 0
     1/8*(-4+d)^3*(-3+d)*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+2*s1*s15*s12*s34+2*s1*msq*s45*s34+2*s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12+s1*s23*s34^2-s1*s15*msq*s34+s15^2*s45*s12-s1*s23*s12*s34-s23*msq*s12^2-s1^2*s34^2+s15*msq*s45*s34-s15^2*s12^2-s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*msq*s12*s34-s1*s15*s45*s34+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+s15*s23*s12^2-msq*s45*s12*s34+s23*msq*s12*s34)
    PBzmz 5 174  6 1  0 1 1 1 0 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    PBzmz 5 173  6 1  1 0 1 1 0 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    PBzmz 5 171  6 1  1 1 0 1 0 2 0 1 -1 0 0
     -1/8*(-4+d)^3*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
    PBzmz 5 167  6 1  1 1 1 0 0 2 0 1 -1 0 0
     -1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
;
  sel1 1 2  89 0  0 89 0 0 0
   1
    PBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     1/16*(-4+d)^4*s34
;
  sel1 1 2  90 0  0 90 0 0 0
   1
    PBzmz 6 243  7 1  1 2 0 0 1 1 1 1 -1 0 0
     -1/8*(-4+d)^3*s1*s34
    PBzmz 6 243  7 1  2 1 0 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^3*s1*s34
    PBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s23-s45)*s34
    PBzmz 5 115  6 0  1 1 0 0 1 1 2 0 0 0 0
     -1/8*(-4+d)^3*s12*s34
    PBzmz 5 115  6 0  1 1 0 0 2 1 1 0 0 0 0
     1/8*(-4+d)^3*s15*s34
;
  sel1 1 2  91 0  0 91 0 0 0
   1
    PBzmz 6 243  7 1  1 2 0 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^3*s34
    PBzmz 6 243  7 1  2 1 0 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^3*s34
    PBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*s34
    PBzmz 5 115  6 0  1 1 0 0 1 1 2 0 0 0 0
     1/8*(-4+d)^3*s34
    PBzmz 5 115  6 0  1 1 0 0 2 1 1 0 0 0 0
     1/8*(-4+d)^3*s34
;
  sel1 1 2  92 0  0 92 0 0 0
   1
    PBzmz 6 243  7 1  1 2 0 0 1 1 1 1 -1 0 0
     -1/16*(-4+d)^3*s1*(s23-s45)^(-1)*(s23-2*msq+s45)*s34
    PBzmz 6 243  7 1  2 1 0 0 1 1 1 1 -1 0 0
     -1/16*(-4+d)^3*s1*(s23-s45)^(-1)*(s23-2*msq+s45)*s34
    PBzmz 6 243  7 0  1 2 0 0 1 1 1 1 0 0 0
     1/8*(-4+d)^3*(s23-s45)^(-1)*(msq*s45^2-2*s23*msq*s45+s1*msq^2-s1*s23*msq-s1*msq*s45+s1*s23*s45+s23^2*msq)*s34
    PBzmz 6 243  7 0  2 1 0 0 1 1 1 1 0 0 0
     1/8*(-4+d)^3*(s23-s45)^(-1)*(msq*s45^2-2*s23*msq*s45+s1*msq^2-s1*s23*msq-s1*msq*s45+s1*s23*s45+s23^2*msq)*s34
    PBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23-s45)^(-1)*s34*(s23^2+4*s1*msq-2*s1*s23+s45^2-2*s1*s45-2*s23*s45)
    PBzmz 5 115  6 0  1 1 0 0 1 1 2 0 0 0 0
     -1/16*(-4+d)^3*s1*(s23-s45)^(-1)*(s23-2*msq+s45)*s34
    PBzmz 5 115  6 0  1 1 0 0 2 1 1 0 0 0 0
     -1/16*(-4+d)^3*s1*(s23-s45)^(-1)*(s23-2*msq+s45)*s34
;
  sel1 1 2  93 0  0 93 0 0 0
   1
    PBzmz 6 243  7 2  1 1 0 0 1 2 1 1 -1 0 -1
     1/8*(-4+d)^3*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    PBzmz 6 243  7 2  1 1 0 0 1 2 1 1 -1 -1 0
     -1/8*(-4+d)^3*(s15*s23*s34-s15*s45*s34-2*s1*s23*s34-s15*s12^2-2*s1*s34^2-2*s1*s45*s34+2*s15*s12*s34+s15^2*s45+s15*s23*s12+s45*s12*s34+s15*s45*s12-s15^2*s12+s1*s12*s34+s23*s12^2-s23*s12*s34+s1*s15*s34)
    PBzmz 6 243  7 2  1 1 0 -1 1 2 1 1 0 0 -1
     1/8*(-4+d)^3*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)
    PBzmz 6 243  7 2  1 1 0 -1 1 2 1 1 0 -1 0
     -1/8*(-4+d)^3*(s15*s45^2+s1*s23*s34+s15*s12^2+2*s23*s45*s34-s23^2*s12+s1*s45*s34+s15*s23*s12+s45*s12*s34-2*s15*s45*s12-s15*s23*s45+s23*s45*s12-s45^2*s34-s1*s12*s34-s23^2*s34-s23*s12^2-s23*s12*s34)
    PBzmz 6 243  7 2  1 1 -1 0 1 2 1 1 0 0 -1
     1/8*(s23*s34+s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s15*s34)*(-4+d)^3*s45
    PBzmz 6 243  7 2  1 1 -1 0 1 2 1 1 0 -1 0
     -1/8*(-4+d)^3*(s15*s23*s34-s15*s45^2-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34-s15^2*s45-2*s15*s23*s12+s15*s45*s12+s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)
    PBzmz 6 243  7 1  1 1 0 0 1 2 1 1 0 0 -1
     1/8*(-4+d)^3*(s23*msq*s12-2*msq*s45*s12-s15*s45^2+s15*msq*s45+2*msq*s45^2-s23*s45*s34-2*s23*msq*s45-s1*s45*s34-s15*msq*s12+msq*s45*s34-s23*msq*s34+s15*s45*s12+s1*msq*s34+s23*s45*s12+s45^2*s34)*s34
    PBzmz 6 243  7 1  1 1 0 0 1 2 1 1 0 -1 0
     -1/8*(-4+d)^3*(2*s23*msq*s12-2*msq*s45*s12-s15*s45^2-2*s15*s23*msq+2*s15*msq*s45-s1*s23*s34+2*msq*s45^2-2*s23*s45*s34-4*s23*msq*s45-s23^2*s12-s1*s45*s34-2*s15*msq*s12+s15*s23*s12+s15*s45*s12+2*s1*msq*s34+s15*s23*s45+s23*s45*s12+s45^2*s34+2*s23^2*msq+s23^2*s34)*s34
    PBzmz 6 243  7 1  1 1 0 0 1 2 1 1 -1 0 0
     1/8*(-4+d)^3*(s1-s15-s12+s34)*(s15*s12^2+2*s1*s34^2+2*s1*s45*s34-2*s15*s12*s34-s45*s12*s34-s15*s45*s12-s1*s12*s34-s23*s12^2+s23*s12*s34)
    PBzmz 6 243  7 1  1 1 0 -1 1 2 1 1 0 0 0
     -1/8*(-4+d)^3*(s1*s15*s12^2+s1*s45*s34^2+s1*s15*s12*s34-s1^2*s12*s34+2*s23*s45*s34^2+s23^2*s12*s34+s1*s23*s34^2-2*s1*s15*s45*s12+s1*s12^2*s34-s15*s45^2*s12+s1*s23*s45*s12-2*s23*s45*s12*s34+s1*s15*s45^2+s45^2*s12*s34-s15*s12^3+s15*s12^2*s34+2*s15^2*s45*s12-s1*s23*s12*s34-2*s15*s23*s45*s34-s45*s12^2*s34-s23*s12*s34^2-s1*s45^2*s34-s23^2*s34^2-s1*s12*s34^2-s23*s45*s12^2-s45^2*s34^2-s15^2*s12^2-3*s15*s45*s12*s34+s1^2*s45*s34-s1*s23*s12^2-s1*s15*s45*s34+3*s1*s23*s45*s34+2*s15*s45^2*s34+2*s15*s45*s12^2+s23*s12^3+s45*s12*s34^2+s15*s23*s12^2-s15*s23*s45*s12-s15^2*s45^2)
    PBzmz 6 243  7 1  1 1 -1 0 1 2 1 1 0 0 0
     1/8*(-4+d)^3*(s1*s45*s12*s34-s1*s45*s34^2-s1*s15*s12*s34+s23^2*s12^2-2*s23*s45*s34^2-2*s23^2*s12*s34-s1*s23*s34^2-s1*s15*s45*s12-s15*s45^2*s12+s1*s23*s45*s12-s15^2*s12*s34+3*s23*s45*s12*s34+s1*s15*s45^2+s15*s45*s34^2-s45^2*s12*s34-s15*s23*s34^2-s15^2*s45*s12+s1*s23*s12*s34+s15*s23*s45*s34+s1*s15*s34^2+s1*s45^2*s34+s23^2*s34^2-s23*s45*s12^2+s45^2*s34^2+s15^2*s12^2-2*s15*s45*s12*s34-s1^2*s45*s34+4*s1*s15*s45*s34-3*s1*s23*s45*s34-s15*s45^2*s34+s15*s45*s12^2+3*s15*s23*s12*s34-2*s15*s23*s12^2-s15^2*s45*s34+s15*s23*s45*s12)
    PBzmz 6 243  7 0  1 1 0 0 1 2 1 1 0 0 0
     -1/8*(-4+d)^3*(s1*s45*s12*s34-s1*s45*s34^2+2*s1*msq*s45^2-2*s15*msq*s12*s34+2*s15*msq*s12^2+2*s1*msq*s45*s34+s23^2*s12^2-2*s23*s45*s34^2-s15*msq*s45*s12-2*s23^2*s12*s34-s1*s23*s34^2+s1*s15*s45*s12+s15*s45^2*s12+s23^2*msq*s34+s1*s23*s45*s12+3*s23*s45*s12*s34-s1*s15*s45^2-2*s23*msq*s45*s34-s45^2*s12*s34-s15*msq*s45^2-s1*s15*msq*s34+msq*s45^2*s34+s1^2*msq*s34-s15^2*s45*s12+s1*s23*s12*s34+2*s15*s23*s45*s34+s15*s23*msq*s45-2*s23*msq*s12^2+2*msq*s45*s12^2+s1*s45^2*s34+s1*s23*msq*s12+s23^2*s34^2-2*s1*msq*s45*s12+s15*msq*s45*s34-s23*s45*s12^2+s45^2*s34^2-s15*s23*msq*s34+s15*s45*s12*s34+s15^2*msq*s12-2*s1*msq*s12*s34-s1^2*s45*s34+s1*s15*msq*s45+s1*s15*s45*s34-3*s1*s23*s45*s34-2*s1*s23*msq*s45-s23^2*msq*s12-2*s15*s45^2*s34+3*s23*msq*s45*s12-s15*s45*s12^2+2*s1*msq*s34^2+s15*s23*s12*s34-s15^2*msq*s45-s15*s23*s12^2-2*msq*s45*s12*s34-2*msq*s45^2*s12-s1*s15*msq*s12+2*s23*msq*s12*s34+s15^2*s45^2)*s34
    PBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     1/8*(-4+d)^3*(2*s1*s45*s34^2+2*s1*s15*s12*s34-s23^2*s12^2+2*s23*s45*s34^2+2*s23^2*s12*s34+2*s1*s23*s34^2-2*s23*s45*s12*s34+2*s15^2*s45*s12-2*s1*s23*s12*s34-2*s15*s23*s45*s34-s1^2*s34^2-s23^2*s34^2-s45^2*s34^2-s15^2*s12^2-2*s15*s45*s12*s34-2*s1*s15*s45*s34+4*s1*s23*s45*s34+2*s15*s45^2*s34-2*s15*s23*s12*s34+2*s15*s23*s12^2-2*s15*s23*s45*s12-s15^2*s45^2)
    PBzmz 5 242  6 1  0 1 0 0 1 2 1 1 0 0 -1
     -1/8*(-4+d)^3*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12+2*s23*s45)*s34
    PBzmz 5 242  6 1  0 1 0 0 1 2 1 1 0 -1 0
     -1/8*(-4+d)^3*(s23*s34+s1*s34+2*s23^2-s45*s34-s15*s12+s15*s45+s23*s12-2*s23*s45-2*s15*s23)*s34
    PBzmz 5 242  6 0  0 1 0 0 1 2 1 1 0 0 0
     1/8*(s15*s23*s34-s1*s15*s45-2*s15*s45*s34+s45*s34^2-s15*s12^2+s23*s45*s34+s23^2*s12-s1*s34^2+s1*s15*s12+s1*s45*s34-s23*s34^2+s15*s12*s34+s15^2*s45-s45*s12*s34+2*s1*s23*s45+s15*s45*s12-s15*s23*s45-s1*s23*s12-2*s23*s45*s12-s15^2*s12+s1*s12*s34-s23^2*s34+s23*s12^2-s1^2*s34+s1*s15*s34)*(-4+d)^3*s34
    PBzmz 5 241  6 1  1 0 0 0 1 2 1 1 0 0 -1
     1/4*(-4+d)^3*s45*(s45-s12+s34)*s34
    PBzmz 5 241  6 1  1 0 0 0 1 2 1 1 0 -1 0
     1/8*(-4+d)^3*(s23*s34-s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s45^2+2*s45*s12+2*s23*s45)*s34
    PBzmz 5 241  6 0  1 0 0 0 1 2 1 1 0 0 0
     1/8*(-4+d)^3*(s23*s34-s1*s34-s45*s34+s15*s12+s15*s45-s23*s12+2*s45*s12-2*s1*s45)*(s45-s12+s34)*s34
    PBzmz 5 227  6 1  1 1 0 0 0 2 1 1 -1 0 0
     -1/8*(-4+d)^3*(s1-s15-s12+s34)*(s23*s34+s1*s34-s45*s34-s15*s12+s15*s45-s23*s12)
    PBzmz 5 227  6 1  1 1 0 -1 0 2 1 1 0 0 0
     -1/8*(-4+d)^3*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45-s23*s12+2*s12*s34+2*s1*s12+2*s45*s12-2*s1*s45-2*s12^2)*s23
    PBzmz 5 227  6 1  1 1 -1 0 0 2 1 1 0 0 0
     1/8*(-4+d)^3*(s15*s23*s34-s15*s45^2+s1*s15*s45+s15*s45*s34-s1*s23*s34-s23*s45*s34-s1*s15*s12-2*s1*s45*s34-s15^2*s45-s15*s23*s12-2*s1*s23*s45+s15*s45*s12+2*s15*s23*s45+s1*s23*s12+s23*s45*s12+s45^2*s34+s15^2*s12+s1^2*s34-s1*s15*s34)
    PBzmz 5 227  6 0  1 1 0 0 0 2 1 1 0 0 0
     -1/8*(-4+d)^3*(s15*msq*s12*s34-s15*msq*s12^2-s1*msq*s45*s34-s23^2*s12^2-s1*s23*msq*s34+s23*s45*s34^2-s15*s23*msq*s12+2*s15*msq*s45*s12+2*s23^2*s12*s34+s1*s23*s34^2-s23^2*msq*s34-s23*s45*s12*s34-s15*msq*s45^2+msq*s45^2*s34-s1*s23*s12*s34-s15*s23*s45*s34+s15*s23*msq*s45+s23*msq*s12^2-s23^2*s34^2-s15*msq*s45*s34+2*s15*s23*msq*s34+s1*msq*s12*s34+2*s1*s23*s45*s34+s23^2*msq*s12-s23*msq*s45*s12-s1*msq*s34^2-s15*s23*s12*s34+s15*s23*s12^2-msq*s45*s12*s34+msq*s45*s34^2-s15*s23*s45*s12-s23*msq*s34^2)
    PBzmz 5 179  6 1  1 1 0 0 1 2 0 1 -1 0 0
     1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34-s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-2*s15^2*s12+s1*s12*s34+s23*s12^2-s1^2*s34-s23*s12*s34+2*s1*s15*s34)
    PBzmz 5 179  6 1  1 1 0 -1 1 2 0 1 0 0 0
     1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2-2*s23^2*s12-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-2*s1*s23*s45-s15*s45*s12+s1*s23*s12+2*s23*s45*s12-s1*s12*s34-s23*s12^2+s1^2*s34-s23*s12*s34)
    PBzmz 5 179  6 1  1 1 -1 0 1 2 0 1 0 0 0
     1/8*(-4+d)^3*(s15*s23*s34+s15*s45^2-2*s1*s15*s45-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34+s15^2*s45-2*s15*s23*s12+2*s1*s23*s45+s15*s45*s12-s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)
    PBzmz 5 179  6 0  1 1 0 0 1 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s1*s45*s34^2+2*s15*msq*s12*s34-s1*msq*s45*s34-s1*s23*msq*s34+2*s23*s45*s34^2+2*s15*s23*msq*s12-s15*msq*s45*s12+s23^2*s12*s34+s1*s23*s34^2-s23^2*msq*s34-s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2+s1*s15*msq*s34-msq*s45^2*s34+s15^2*s45*s12-2*s15*s23*s45*s34-s15*s23*msq*s45-s23^2*s34^2-s15*msq*s45*s34-s45^2*s34^2+s15*s23*msq*s34-s15*s45*s12*s34-s15^2*msq*s12-s1*s15*s45*s34+2*s1*s23*s45*s34-s23^2*msq*s12+2*s15*s45^2*s34+s23*msq*s45*s12-2*s1*msq*s34^2-s15*s23*s12*s34+s15^2*msq*s45+2*msq*s45*s12*s34-2*s23*msq*s12*s34-s15*s23*s45*s12-s15^2*s45^2)
    PBzmz 5 115  6 1  1 1 0 0 1 2 1 0 -1 0 0
     1/4*(-4+d)^3*(s1-s15-s12+s34)*(s1*s34-s15*s12)
    PBzmz 5 115  6 1  1 1 0 -1 1 2 1 0 0 0 0
     -1/8*(-4+d)^3*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    PBzmz 5 115  6 1  1 1 -1 0 1 2 1 0 0 0 0
     -1/8*(-4+d)^3*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
    PBzmz 5 115  6 0  1 1 0 0 1 2 1 0 0 0 0
     -1/8*(-4+d)^3*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+2*s1*s15*s12*s34+2*s1*msq*s45*s34+2*s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12+s1*s23*s34^2-s1*s15*msq*s34+s15^2*s45*s12-s1*s23*s12*s34-s23*msq*s12^2-s1^2*s34^2+s15*msq*s45*s34-s15^2*s12^2-s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*msq*s12*s34-s1*s15*s45*s34+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+s15*s23*s12^2-msq*s45*s12*s34+s23*msq*s12*s34)
    PBzmz 4 226  5 0  0 1 0 0 0 2 1 1 0 0 0
     1/8*(-4+d)^3*(s23*s34+s1*s34+s45*s34+s15*s12+2*s34^2-s15*s45-s23*s12-2*s12*s34-2*s15*s34)*s23
    PBzmz 4 225  5 0  1 0 0 0 0 2 1 1 0 0 0
     -1/8*(-4+d)^3*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12)*(s45-s12+s34)
    PBzmz 4 178  5 0  0 1 0 0 1 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s23*s34+s1*s34-s45*s34-s15*s12+s15*s45+s23*s12)*(s15-s23-s34)
    PBzmz 4 177  5 0  1 0 0 0 1 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s15*s45^2+s15*s45*s34-s45*s34^2+s23*s45*s34-s1*s34^2-s1*s45*s34+s23*s34^2+s15*s12*s34+2*s45*s12*s34-s15*s45*s12+s23*s45*s12-s45^2*s34-s23*s12*s34)
    PBzmz 4 114  5 0  0 1 0 0 1 2 1 0 0 0 0
     1/8*(-4+d)^3*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    PBzmz 4 113  5 0  1 0 0 0 1 2 1 0 0 0 0
     1/8*(-4+d)^3*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
;
  sel1 1 2  94 0  0 94 0 0 0
   1
    PBzmz 6 243  7 2  1 1 0 0 1 2 1 1 0 0 -2
     1/4*(-4+d)^3*s45*(s45-s12+s34)*s34
    PBzmz 6 243  7 2  1 1 0 0 1 2 1 1 0 -1 -1
     1/4*(-4+d)^3*(s23*s34-s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s45^2+2*s45*s12+2*s23*s45)*s34
    PBzmz 6 243  7 2  1 1 0 0 1 2 1 1 0 -2 0
     1/4*(-4+d)^3*(s1*s34+s23^2-s15*s12+s15*s45+s23*s12+s45^2-s45*s12-2*s23*s45-s15*s23)*s34
    PBzmz 6 243  7 1  1 1 0 0 1 2 1 1 0 0 -1
     1/4*(-4+d)^3*(s23*s34-s1*s34-s45*s34+s15*s12+s15*s45-s23*s12+2*s45*s12-2*s1*s45)*(s45-s12+s34)*s34
    PBzmz 6 243  7 1  1 1 0 0 1 2 1 1 0 -1 0
     -1/4*(-4+d)^3*(s15*s23*s34+s15*s45^2-s1*s15*s45-s15*s45*s34-2*s15*s12^2+2*s23*s45*s34+2*s45^2*s12+s23^2*s12-2*s1*s34^2+s1*s15*s12-2*s1*s45*s34+2*s15*s12*s34+s15^2*s45+2*s45*s12*s34+2*s1*s23*s45+s15*s45*s12-2*s1*s45^2-2*s45*s12^2-s15*s23*s45-s1*s23*s12-3*s23*s45*s12-s45^2*s34-s15^2*s12+2*s1*s12*s34-s23^2*s34+2*s23*s12^2-s1^2*s34-2*s23*s12*s34+s1*s15*s34+2*s1*s45*s12)*s34
    PBzmz 6 243  7 0  1 1 0 0 1 2 1 1 0 0 0
     1/4*(-4+d)^3*(s1*s34-s15*s12+s23*s12-s45*s12+s1*s45)*(s1-s15-s12+s34)*(s45-s12+s34)*s34
    PBzmz 5 227  6 1  1 1 0 0 0 2 1 1 0 0 -1
     -1/4*(-4+d)^3*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12)*(s45-s12+s34)
    PBzmz 5 227  6 1  1 1 0 0 0 2 1 1 0 -1 0
     1/4*(-4+d)^3*(2*s15*s23*s34-s15*s45^2-s15*s45*s34-s1*s23*s34+s45*s34^2-s15*s12^2+s23^2*s12-s1*s34^2-s1*s45*s34-s23*s34^2+s15*s12*s34-s15*s23*s12-s45*s12*s34+2*s15*s45*s12+s15*s23*s45-s23*s45*s12+s45^2*s34+s1*s12*s34-s23^2*s34+s23*s12^2)
    PBzmz 5 227  6 1  1 1 0 0 -1 2 1 1 0 0 0
     1/4*(-4+d)^3*(s1-s15-s12+s34)*s23*(s45-s12+s34)
    PBzmz 5 227  6 0  1 1 0 0 0 2 1 1 0 0 0
     -1/4*(-4+d)^3*(s1-s15-s12+s34)*(s23*s34+s1*s34-s45*s34-s15*s12+s15*s45+s23*s12)*(s45-s12+s34)
    PBzmz 5 179  6 1  1 1 0 0 1 2 0 1 0 0 -1
     -1/4*(-4+d)^3*(s15*s45^2+s15*s45*s34-s45*s34^2+s23*s45*s34-s1*s34^2-s1*s45*s34+s23*s34^2+s15*s12*s34+2*s45*s12*s34-s15*s45*s12+s23*s45*s12-s45^2*s34-s23*s12*s34)
    PBzmz 5 179  6 1  1 1 0 0 1 2 0 1 0 -1 0
     1/4*(-4+d)^3*(s15*s23*s34+s15*s45^2-s15*s45*s34-s1*s23*s34+2*s23*s45*s34-s23^2*s12-2*s1*s34^2-s1*s45*s34+2*s15*s12*s34+s15^2*s45+2*s15*s23*s12+2*s45*s12*s34-s15*s45*s12-s15*s23*s45+s23*s45*s12-s45^2*s34-s15^2*s12-s23^2*s34-2*s23*s12*s34+s1*s15*s34)
    PBzmz 5 179  6 1  1 1 0 0 1 2 -1 1 0 0 0
     -1/4*(-4+d)^3*(s1*s34-s15*s12+s23*s12-s45*s12+s1*s45)*(s15-s23-s34)
    PBzmz 5 179  6 0  1 1 0 0 1 2 0 1 0 0 0
     -1/4*(-4+d)^3*(s1*s34-s15*s12+s23*s12-s45*s12+s1*s45)*(s23*s34+s1*s34+s45*s34+s15*s12+2*s34^2-s15*s45-s23*s12-2*s12*s34-2*s15*s34)
    PBzmz 5 115  6 1  1 1 0 0 1 2 1 0 0 0 -1
     1/4*(-4+d)^3*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    PBzmz 5 115  6 1  1 1 0 0 1 2 1 0 0 -1 0
     -1/4*(-4+d)^3*(s15*s23*s34-s15*s45*s34-2*s1*s23*s34-s15*s12^2-2*s1*s34^2-2*s1*s45*s34+2*s15*s12*s34+s15^2*s45+s15*s23*s12+s45*s12*s34+s15*s45*s12-s15^2*s12+s1*s12*s34+s23*s12^2-s23*s12*s34+s1*s15*s34)
    PBzmz 5 115  6 1  1 1 0 0 1 2 1 -1 0 0 0
     1/4*(-4+d)^3*(s1-s15-s12+s34)*(s1*s34-s15*s12)
    PBzmz 5 115  6 0  1 1 0 0 1 2 1 0 0 0 0
     1/4*(-4+d)^3*(s1-s15-s12+s34)*(s15*s12^2+2*s1*s34^2+2*s1*s45*s34-2*s15*s12*s34-s45*s12*s34-s15*s45*s12-s1*s12*s34-s23*s12^2+s23*s12*s34)
    PBzmz 4 163  5 0  1 1 0 0 0 2 0 1 0 0 0
     -1/4*(s15*s23*s34-s1*s15*s45-2*s15*s45*s34+s45*s34^2-s15*s12^2+s23*s45*s34+s23^2*s12-s1*s34^2+s1*s15*s12+s1*s45*s34-s23*s34^2+s15*s12*s34+s15^2*s45-s45*s12*s34+2*s1*s23*s45+s15*s45*s12-s15*s23*s45-s1*s23*s12-2*s23*s45*s12-s15^2*s12+s1*s12*s34-s23^2*s34+s23*s12^2-s1^2*s34+s1*s15*s34)*(-4+d)^3
    PBzmz 4 99  5 0  1 1 0 0 0 2 1 0 0 0 0
     -1/4*(-4+d)^3*(s1-s15-s12+s34)*(s23*s34+s1*s34-s45*s34-s15*s12+s15*s45-s23*s12)
    PBzmz 4 51  5 0  1 1 0 0 1 2 0 0 0 0 0
     1/4*(-4+d)^3*(s1*s15*s45-s1*s23*s34-s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-2*s15^2*s12+s1*s12*s34+s23*s12^2-s1^2*s34-s23*s12*s34+2*s1*s15*s34)
;
  sel1 1 2  95 0  0 95 0 0 0
   1
    PBzmz 7 253  7 0  1 0 1 1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(msq-s45)*s34^2
;
  sel1 1 2  96 0  0 96 0 0 0
   1
    PBzmz 7 253  7 1  1 0 1 1 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*s34^2
    PBzmz 7 253  7 0  1 0 1 1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(msq-s12+s34)*s34^2
    PBzmz 5 233  6 0  1 0 0 1 0 2 1 1 0 0 0
     1/16*(-4+d)^3*(s45-s12+s34)*s34
    PBzmz 5 181  6 0  1 0 1 0 1 2 0 1 0 0 0
     1/16*(-4+d)^3*(s45+s34)*s34
    PBzmz 5 173  6 0  1 0 1 1 0 2 0 1 0 0 0
     -1/8*(-4+d)^3*(2*s45-s12+2*s34)*s34
;
  sel1 1 2  97 0  0 97 0 0 0
   1
    PBzmz 7 253  7 1  1 0 1 1 1 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s12-s34)*s34
;
  sel1 1 2  98 0  0 98 0 0 0
   1
    PBzmz 7 254  7 0  0 1 1 1 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23-msq)*s34^2
;
  sel1 1 2  99 0  0 99 0 0 0
   1
    PBzmz 7 254  7 1  0 1 1 1 1 1 1 1 0 0 -1
     -1/8*(-4+d)^4*s34^2
    PBzmz 7 254  7 1  0 1 1 1 1 1 1 1 0 -1 0
     1/8*(-4+d)^4*s34^2
    PBzmz 7 254  7 0  0 1 1 1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*s34^2*(2*s1-2*s15+s23+msq-2*s12+2*s34)
    PBzmz 5 234  6 0  0 1 0 1 0 2 1 1 0 0 0
     1/8*(-4+d)^3*s23*s34
    PBzmz 5 182  6 0  0 1 1 0 1 2 0 1 0 0 0
     -1/8*(-4+d)^3*(s15-s23-s34)*s34
    PBzmz 5 174  6 0  0 1 1 1 0 2 0 1 0 0 0
     1/4*(-4+d)^3*(s15-2*s23-s34)*s34
;
  sel1 1 2  100 0  0 100 0 0 0
   1
    PBzmz 7 254  7 1  0 1 1 1 1 1 1 1 -1 0 0
     1/16*(s15-s34)*(-4+d)^4*s34
;
  sel1 1 2  101 0  0 101 0 0 0
   1
    PBzmz 7 247  7 0  1 1 1 0 1 1 1 1 0 0 0
     -1/2*(-4+d)^4*(s23*msq-msq*s45+msq*s12-s23*s12)*s34
;
  sel1 1 2  102 0  0 102 0 0 0
   1
    PBzmz 7 247  7 1  1 1 1 0 1 1 1 1 -1 0 0
     -1/2*(-4+d)^4*(s1-s12)*s34
;
  sel1 1 2  103 0  0 103 0 0 0
   1
    PBzmz 7 247  7 1  1 1 1 0 1 1 1 1 0 0 -1
     -1/2*(-4+d)^4*(msq-s12)*s34
    PBzmz 7 247  7 1  1 1 1 0 1 1 1 1 0 -1 0
     -1/2*(-4+d)^4*s12*s34
    PBzmz 7 247  7 0  1 1 1 0 1 1 1 1 0 0 0
     1/2*(-4+d)^4*(s1*msq+s23*msq-msq*s45+s15*s12-s23*s12-s15*msq-s12*s34-s1*s12+s12^2)*s34
    PBzmz 6 183  6 0  1 1 1 0 1 1 0 1 0 0 0
     -1/2*(-4+d)^4*(s23*msq-msq*s45+s15*s12-s23*s12-s15*msq-s12*s34)
    PBzmz 5 227  6 0  1 1 0 0 0 2 1 1 0 0 0
     -1/2*(-4+d)^3*msq*s34
    PBzmz 5 167  6 0  1 1 1 0 0 2 0 1 0 0 0
     (-4+d)^3*msq*s34
;
  sel1 1 2  104 0  0 104 0 0 0
   1
    PBzmz 7 247  7 2  1 1 1 0 1 1 1 1 -1 0 -1
     -1/16*(-4+d)^4*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    PBzmz 7 247  7 2  1 1 1 0 1 1 1 1 -1 -1 0
     1/16*(-4+d)^4*(s15*s23*s34-s15*s45*s34-2*s1*s23*s34-s15*s12^2-2*s1*s34^2-2*s1*s45*s34+2*s15*s12*s34+s15^2*s45+s15*s23*s12+s45*s12*s34+s15*s45*s12-s15^2*s12+s1*s12*s34+s23*s12^2-s23*s12*s34+s1*s15*s34)
    PBzmz 7 247  7 2  1 1 1 -1 1 1 1 1 0 0 -1
     -1/16*(-4+d)^4*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)
    PBzmz 7 247  7 2  1 1 1 -1 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*(s15*s45^2+s1*s23*s34+s15*s12^2+2*s23*s45*s34-s23^2*s12+s1*s45*s34+s15*s23*s12+s45*s12*s34-2*s15*s45*s12-s15*s23*s45+s23*s45*s12-s45^2*s34-s1*s12*s34-s23^2*s34-s23*s12^2-s23*s12*s34)
    PBzmz 7 247  7 1  1 1 1 0 1 1 1 1 0 0 -1
     -1/16*(-4+d)^4*(s23*msq*s12-2*msq*s45*s12-s15*s45^2+s15*msq*s45+2*msq*s45^2-s23*s45*s34-2*s23*msq*s45-s1*s45*s34-s15*msq*s12+msq*s45*s34-s23*msq*s34+s15*s45*s12+s1*msq*s34+s23*s45*s12+s45^2*s34)*s34
    PBzmz 7 247  7 1  1 1 1 0 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*(2*s23*msq*s12-2*msq*s45*s12-s15*s45^2-2*s15*s23*msq+2*s15*msq*s45-s1*s23*s34+2*msq*s45^2-2*s23*s45*s34-4*s23*msq*s45-s23^2*s12-s1*s45*s34-2*s15*msq*s12+s15*s23*s12+s15*s45*s12+2*s1*msq*s34+s15*s23*s45+s23*s45*s12+s45^2*s34+2*s23^2*msq+s23^2*s34)*s34
    PBzmz 7 247  7 1  1 1 1 0 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4*(s1-s15-s12+s34)*(s15*s12^2+2*s1*s34^2+2*s1*s45*s34-2*s15*s12*s34-s45*s12*s34-s15*s45*s12-s1*s12*s34-s23*s12^2+s23*s12*s34)
    PBzmz 7 247  7 1  1 1 1 -1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s1*s15*s12^2+s1*s45*s34^2+s1*s15*s12*s34-s1^2*s12*s34+2*s23*s45*s34^2+s23^2*s12*s34+s1*s23*s34^2-2*s1*s15*s45*s12+s1*s12^2*s34-s15*s45^2*s12+s1*s23*s45*s12-2*s23*s45*s12*s34+s1*s15*s45^2+s45^2*s12*s34-s15*s12^3+s15*s12^2*s34+2*s15^2*s45*s12-s1*s23*s12*s34-2*s15*s23*s45*s34-s45*s12^2*s34-s23*s12*s34^2-s1*s45^2*s34-s23^2*s34^2-s1*s12*s34^2-s23*s45*s12^2-s45^2*s34^2-s15^2*s12^2-3*s15*s45*s12*s34+s1^2*s45*s34-s1*s23*s12^2-s1*s15*s45*s34+3*s1*s23*s45*s34+2*s15*s45^2*s34+2*s15*s45*s12^2+s23*s12^3+s45*s12*s34^2+s15*s23*s12^2-s15*s23*s45*s12-s15^2*s45^2)
    PBzmz 7 247  7 0  1 1 1 0 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s1*s45*s12*s34-s1*s45*s34^2+2*s1*msq*s45^2-2*s15*msq*s12*s34+2*s15*msq*s12^2+2*s1*msq*s45*s34+s23^2*s12^2-2*s23*s45*s34^2-s15*msq*s45*s12-2*s23^2*s12*s34-s1*s23*s34^2+s1*s15*s45*s12+s15*s45^2*s12+s23^2*msq*s34+s1*s23*s45*s12+3*s23*s45*s12*s34-s1*s15*s45^2-2*s23*msq*s45*s34-s45^2*s12*s34-s15*msq*s45^2-s1*s15*msq*s34+msq*s45^2*s34+s1^2*msq*s34-s15^2*s45*s12+s1*s23*s12*s34+2*s15*s23*s45*s34+s15*s23*msq*s45-2*s23*msq*s12^2+2*msq*s45*s12^2+s1*s45^2*s34+s1*s23*msq*s12+s23^2*s34^2-2*s1*msq*s45*s12+s15*msq*s45*s34-s23*s45*s12^2+s45^2*s34^2-s15*s23*msq*s34+s15*s45*s12*s34+s15^2*msq*s12-2*s1*msq*s12*s34-s1^2*s45*s34+s1*s15*msq*s45+s1*s15*s45*s34-3*s1*s23*s45*s34-2*s1*s23*msq*s45-s23^2*msq*s12-2*s15*s45^2*s34+3*s23*msq*s45*s12-s15*s45*s12^2+2*s1*msq*s34^2+s15*s23*s12*s34-s15^2*msq*s45-s15*s23*s12^2-2*msq*s45*s12*s34-2*msq*s45^2*s12-s1*s15*msq*s12+2*s23*msq*s12*s34+s15^2*s45^2)*s34
    PBzmz 6 246  6 1  0 1 1 0 1 1 1 1 0 0 -1
     1/16*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12+2*s23*s45)*s34
    PBzmz 6 246  6 1  0 1 1 0 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*(s23*s34+s1*s34+2*s23^2-s45*s34-s15*s12+s15*s45+s23*s12-2*s23*s45-2*s15*s23)*s34
    PBzmz 6 246  6 0  0 1 1 0 1 1 1 1 0 0 0
     -1/16*(s15*s23*s34-s1*s15*s45-2*s15*s45*s34+s45*s34^2-s15*s12^2+s23*s45*s34+s23^2*s12-s1*s34^2+s1*s15*s12+s1*s45*s34-s23*s34^2+s15*s12*s34+s15^2*s45-s45*s12*s34+2*s1*s23*s45+s15*s45*s12-s15*s23*s45-s1*s23*s12-2*s23*s45*s12-s15^2*s12+s1*s12*s34-s23^2*s34+s23*s12^2-s1^2*s34+s1*s15*s34)*(-4+d)^4*s34
    PBzmz 6 245  6 1  1 0 1 0 1 1 1 1 0 0 -1
     -1/8*(-4+d)^4*s45*(s45-s12+s34)*s34
    PBzmz 6 245  6 1  1 0 1 0 1 1 1 1 0 -1 0
     -1/16*(-4+d)^4*(s23*s34-s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s45^2+2*s45*s12+2*s23*s45)*s34
    PBzmz 6 245  6 0  1 0 1 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23*s34-s1*s34-s45*s34+s15*s12+s15*s45-s23*s12+2*s45*s12-2*s1*s45)*(s45-s12+s34)*s34
    PBzmz 6 243  6 1  1 1 0 0 1 1 1 1 0 0 -1
     -1/16*(s23*s34+s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s15*s34)*(-4+d)^4*s45
    PBzmz 6 243  6 1  1 1 0 0 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*(s15*s23*s34-s15*s45^2-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34-s15^2*s45-2*s15*s23*s12+s15*s45*s12+s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)
    PBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s1*s45*s12*s34-s1*s45*s34^2-s1*s15*s12*s34+s23^2*s12^2-2*s23*s45*s34^2-2*s23^2*s12*s34-s1*s23*s34^2-s1*s15*s45*s12-s15*s45^2*s12+s1*s23*s45*s12-s15^2*s12*s34+3*s23*s45*s12*s34+s1*s15*s45^2+s15*s45*s34^2-s45^2*s12*s34-s15*s23*s34^2-s15^2*s45*s12+s1*s23*s12*s34+s15*s23*s45*s34+s1*s15*s34^2+s1*s45^2*s34+s23^2*s34^2-s23*s45*s12^2+s45^2*s34^2+s15^2*s12^2-2*s15*s45*s12*s34-s1^2*s45*s34+4*s1*s15*s45*s34-3*s1*s23*s45*s34-s15*s45^2*s34+s15*s45*s12^2+3*s15*s23*s12*s34-2*s15*s23*s12^2-s15^2*s45*s34+s15*s23*s45*s12)
    PBzmz 6 231  6 1  1 1 1 0 0 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s1-s15-s12+s34)*(s23*s34+s1*s34-s45*s34-s15*s12+s15*s45-s23*s12)
    PBzmz 6 231  6 1  1 1 1 -1 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45-s23*s12+2*s12*s34+2*s1*s12+2*s45*s12-2*s1*s45-2*s12^2)*s23
    PBzmz 6 231  6 0  1 1 1 0 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s15*msq*s12*s34-s15*msq*s12^2-s1*msq*s45*s34-s23^2*s12^2-s1*s23*msq*s34+s23*s45*s34^2-s15*s23*msq*s12+2*s15*msq*s45*s12+2*s23^2*s12*s34+s1*s23*s34^2-s23^2*msq*s34-s23*s45*s12*s34-s15*msq*s45^2+msq*s45^2*s34-s1*s23*s12*s34-s15*s23*s45*s34+s15*s23*msq*s45+s23*msq*s12^2-s23^2*s34^2-s15*msq*s45*s34+2*s15*s23*msq*s34+s1*msq*s12*s34+2*s1*s23*s45*s34+s23^2*msq*s12-s23*msq*s45*s12-s1*msq*s34^2-s15*s23*s12*s34+s15*s23*s12^2-msq*s45*s12*s34+msq*s45*s34^2-s15*s23*s45*s12-s23*msq*s34^2)
    PBzmz 6 215  6 0  1 1 1 0 1 0 1 1 0 0 0
     -1/16*(-4+d)^4*(2*s1*s45*s34^2+2*s1*s15*s12*s34-s23^2*s12^2+2*s23*s45*s34^2+2*s23^2*s12*s34+2*s1*s23*s34^2-2*s23*s45*s12*s34+2*s15^2*s45*s12-2*s1*s23*s12*s34-2*s15*s23*s45*s34-s1^2*s34^2-s23^2*s34^2-s45^2*s34^2-s15^2*s12^2-2*s15*s45*s12*s34-2*s1*s15*s45*s34+4*s1*s23*s45*s34+2*s15*s45^2*s34-2*s15*s23*s12*s34+2*s15*s23*s12^2-2*s15*s23*s45*s12-s15^2*s45^2)
    PBzmz 6 183  6 1  1 1 1 0 1 1 0 1 -1 0 0
     -1/16*(-4+d)^4*(s1*s15*s45-s1*s23*s34-s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-2*s15^2*s12+s1*s12*s34+s23*s12^2-s1^2*s34-s23*s12*s34+2*s1*s15*s34)
    PBzmz 6 183  6 1  1 1 1 -1 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s1*s15*s45-s1*s23*s34+s15*s12^2-2*s23^2*s12-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-2*s1*s23*s45-s15*s45*s12+s1*s23*s12+2*s23*s45*s12-s1*s12*s34-s23*s12^2+s1^2*s34-s23*s12*s34)
    PBzmz 6 183  6 0  1 1 1 0 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s1*s45*s34^2+2*s15*msq*s12*s34-s1*msq*s45*s34-s1*s23*msq*s34+2*s23*s45*s34^2+2*s15*s23*msq*s12-s15*msq*s45*s12+s23^2*s12*s34+s1*s23*s34^2-s23^2*msq*s34-s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2+s1*s15*msq*s34-msq*s45^2*s34+s15^2*s45*s12-2*s15*s23*s45*s34-s15*s23*msq*s45-s23^2*s34^2-s15*msq*s45*s34-s45^2*s34^2+s15*s23*msq*s34-s15*s45*s12*s34-s15^2*msq*s12-s1*s15*s45*s34+2*s1*s23*s45*s34-s23^2*msq*s12+2*s15*s45^2*s34+s23*msq*s45*s12-2*s1*msq*s34^2-s15*s23*s12*s34+s15^2*msq*s45+2*msq*s45*s12*s34-2*s23*msq*s12*s34-s15*s23*s45*s12-s15^2*s45^2)
    PBzmz 6 119  6 1  1 1 1 0 1 1 1 0 -1 0 0
     -1/8*(-4+d)^4*(s1-s15-s12+s34)*(s1*s34-s15*s12)
    PBzmz 6 119  6 1  1 1 1 -1 1 1 1 0 0 0 0
     1/16*(-4+d)^4*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    PBzmz 6 119  6 0  1 1 1 0 1 1 1 0 0 0 0
     1/16*(-4+d)^4*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+2*s1*s15*s12*s34+2*s1*msq*s45*s34+2*s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12+s1*s23*s34^2-s1*s15*msq*s34+s15^2*s45*s12-s1*s23*s12*s34-s23*msq*s12^2-s1^2*s34^2+s15*msq*s45*s34-s15^2*s12^2-s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*msq*s12*s34-s1*s15*s45*s34+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+s15*s23*s12^2-msq*s45*s12*s34+s23*msq*s12*s34)
    PBzmz 5 230  5 0  0 1 1 0 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23*s34+s1*s34+s45*s34+s15*s12+2*s34^2-s15*s45-s23*s12-2*s12*s34-2*s15*s34)*s23
    PBzmz 5 229  5 0  1 0 1 0 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12)*(s45-s12+s34)
    PBzmz 5 227  5 0  1 1 0 0 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s15*s23*s34-s15*s45^2+s1*s15*s45+s15*s45*s34-s1*s23*s34-s23*s45*s34-s1*s15*s12-2*s1*s45*s34-s15^2*s45-s15*s23*s12-2*s1*s23*s45+s15*s45*s12+2*s15*s23*s45+s1*s23*s12+s23*s45*s12+s45^2*s34+s15^2*s12+s1^2*s34-s1*s15*s34)
    PBzmz 5 182  5 0  0 1 1 0 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s23*s34+s1*s34-s45*s34-s15*s12+s15*s45+s23*s12)*(s15-s23-s34)
    PBzmz 5 181  5 0  1 0 1 0 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s15*s45^2+s15*s45*s34-s45*s34^2+s23*s45*s34-s1*s34^2-s1*s45*s34+s23*s34^2+s15*s12*s34+2*s45*s12*s34-s15*s45*s12+s23*s45*s12-s45^2*s34-s23*s12*s34)
    PBzmz 5 179  5 0  1 1 0 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s15*s23*s34+s15*s45^2-2*s1*s15*s45-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34+s15^2*s45-2*s15*s23*s12+2*s1*s23*s45+s15*s45*s12-s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)
    PBzmz 5 118  5 0  0 1 1 0 1 1 1 0 0 0 0
     -1/16*(-4+d)^4*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    PBzmz 5 117  5 0  1 0 1 0 1 1 1 0 0 0 0
     -1/16*(-4+d)^4*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    PBzmz 5 115  5 0  1 1 0 0 1 1 1 0 0 0 0
     1/16*(-4+d)^4*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
;
  sel1 1 2  105 0  0 105 0 0 0
   1
    PBzmz 7 251  7 0  1 1 0 1 1 1 1 1 0 0 0
     1/2*(-4+d)^4*(s23*msq-msq*s45+s15*s45-s15*msq)*s34
;
  sel1 1 2  106 0  0 106 0 0 0
   1
    PBzmz 7 251  7 1  1 1 0 1 1 1 1 1 -1 0 0
     -1/2*(-4+d)^4*(s1-s15)*s34
;
  sel1 1 2  107 0  0 107 0 0 0
   1
    PBzmz 7 251  7 1  1 1 0 1 1 1 1 1 0 0 -1
     -1/2*(-4+d)^4*msq*s34
    PBzmz 7 251  7 1  1 1 0 1 1 1 1 1 0 -1 0
     1/2*(-4+d)^4*s15*s34
    PBzmz 7 251  7 0  1 1 0 1 1 1 1 1 0 0 0
     1/2*(-4+d)^4*(s1*msq+s23*msq-msq*s45-s15*s12+s15*s45-s15*msq+s15*s34)*s34
    PBzmz 6 235  6 0  1 1 0 1 0 1 1 1 0 0 0
     -1/2*(-4+d)^4*(s23*msq-msq*s45-s15*s12+s15*s45+msq*s12+s15*s34-msq*s34)
    PBzmz 5 179  6 0  1 1 0 0 1 2 0 1 0 0 0
     1/2*(-4+d)^3*s15*s34
    PBzmz 5 171  6 0  1 1 0 1 0 2 0 1 0 0 0
     -(-4+d)^3*s15*s34
;
  sel1 1 2  108 0  0 108 0 0 0
   1
    PBzmz 7 251  7 2  1 1 0 1 1 1 1 1 -1 0 -1
     -1/16*(-4+d)^4*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    PBzmz 7 251  7 2  1 1 0 1 1 1 1 1 -1 -1 0
     1/16*(-4+d)^4*(s15*s23*s34-s15*s45*s34-2*s1*s23*s34-s15*s12^2-2*s1*s34^2-2*s1*s45*s34+2*s15*s12*s34+s15^2*s45+s15*s23*s12+s45*s12*s34+s15*s45*s12-s15^2*s12+s1*s12*s34+s23*s12^2-s23*s12*s34+s1*s15*s34)
    PBzmz 7 251  7 2  1 1 -1 1 1 1 1 1 0 0 -1
     -1/16*(s23*s34+s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s15*s34)*(-4+d)^4*s45
    PBzmz 7 251  7 2  1 1 -1 1 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*(s15*s23*s34-s15*s45^2-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34-s15^2*s45-2*s15*s23*s12+s15*s45*s12+s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)
    PBzmz 7 251  7 1  1 1 0 1 1 1 1 1 0 0 -1
     -1/16*(-4+d)^4*(s23*msq*s12-2*msq*s45*s12-s15*s45^2+s15*msq*s45+2*msq*s45^2-s23*s45*s34-2*s23*msq*s45-s1*s45*s34-s15*msq*s12+msq*s45*s34-s23*msq*s34+s15*s45*s12+s1*msq*s34+s23*s45*s12+s45^2*s34)*s34
    PBzmz 7 251  7 1  1 1 0 1 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*(2*s23*msq*s12-2*msq*s45*s12-s15*s45^2-2*s15*s23*msq+2*s15*msq*s45-s1*s23*s34+2*msq*s45^2-2*s23*s45*s34-4*s23*msq*s45-s23^2*s12-s1*s45*s34-2*s15*msq*s12+s15*s23*s12+s15*s45*s12+2*s1*msq*s34+s15*s23*s45+s23*s45*s12+s45^2*s34+2*s23^2*msq+s23^2*s34)*s34
    PBzmz 7 251  7 1  1 1 0 1 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4*(s1-s15-s12+s34)*(s15*s12^2+2*s1*s34^2+2*s1*s45*s34-2*s15*s12*s34-s45*s12*s34-s15*s45*s12-s1*s12*s34-s23*s12^2+s23*s12*s34)
    PBzmz 7 251  7 1  1 1 -1 1 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s1*s45*s12*s34-s1*s45*s34^2-s1*s15*s12*s34+s23^2*s12^2-2*s23*s45*s34^2-2*s23^2*s12*s34-s1*s23*s34^2-s1*s15*s45*s12-s15*s45^2*s12+s1*s23*s45*s12-s15^2*s12*s34+3*s23*s45*s12*s34+s1*s15*s45^2+s15*s45*s34^2-s45^2*s12*s34-s15*s23*s34^2-s15^2*s45*s12+s1*s23*s12*s34+s15*s23*s45*s34+s1*s15*s34^2+s1*s45^2*s34+s23^2*s34^2-s23*s45*s12^2+s45^2*s34^2+s15^2*s12^2-2*s15*s45*s12*s34-s1^2*s45*s34+4*s1*s15*s45*s34-3*s1*s23*s45*s34-s15*s45^2*s34+s15*s45*s12^2+3*s15*s23*s12*s34-2*s15*s23*s12^2-s15^2*s45*s34+s15*s23*s45*s12)
    PBzmz 7 251  7 0  1 1 0 1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s1*s45*s12*s34-s1*s45*s34^2+2*s1*msq*s45^2-2*s15*msq*s12*s34+2*s15*msq*s12^2+2*s1*msq*s45*s34+s23^2*s12^2-2*s23*s45*s34^2-s15*msq*s45*s12-2*s23^2*s12*s34-s1*s23*s34^2+s1*s15*s45*s12+s15*s45^2*s12+s23^2*msq*s34+s1*s23*s45*s12+3*s23*s45*s12*s34-s1*s15*s45^2-2*s23*msq*s45*s34-s45^2*s12*s34-s15*msq*s45^2-s1*s15*msq*s34+msq*s45^2*s34+s1^2*msq*s34-s15^2*s45*s12+s1*s23*s12*s34+2*s15*s23*s45*s34+s15*s23*msq*s45-2*s23*msq*s12^2+2*msq*s45*s12^2+s1*s45^2*s34+s1*s23*msq*s12+s23^2*s34^2-2*s1*msq*s45*s12+s15*msq*s45*s34-s23*s45*s12^2+s45^2*s34^2-s15*s23*msq*s34+s15*s45*s12*s34+s15^2*msq*s12-2*s1*msq*s12*s34-s1^2*s45*s34+s1*s15*msq*s45+s1*s15*s45*s34-3*s1*s23*s45*s34-2*s1*s23*msq*s45-s23^2*msq*s12-2*s15*s45^2*s34+3*s23*msq*s45*s12-s15*s45*s12^2+2*s1*msq*s34^2+s15*s23*s12*s34-s15^2*msq*s45-s15*s23*s12^2-2*msq*s45*s12*s34-2*msq*s45^2*s12-s1*s15*msq*s12+2*s23*msq*s12*s34+s15^2*s45^2)*s34
    PBzmz 6 250  6 1  0 1 0 1 1 1 1 1 0 0 -1
     1/16*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12+2*s23*s45)*s34
    PBzmz 6 250  6 1  0 1 0 1 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*(s23*s34+s1*s34+2*s23^2-s45*s34-s15*s12+s15*s45+s23*s12-2*s23*s45-2*s15*s23)*s34
    PBzmz 6 250  6 0  0 1 0 1 1 1 1 1 0 0 0
     -1/16*(s15*s23*s34-s1*s15*s45-2*s15*s45*s34+s45*s34^2-s15*s12^2+s23*s45*s34+s23^2*s12-s1*s34^2+s1*s15*s12+s1*s45*s34-s23*s34^2+s15*s12*s34+s15^2*s45-s45*s12*s34+2*s1*s23*s45+s15*s45*s12-s15*s23*s45-s1*s23*s12-2*s23*s45*s12-s15^2*s12+s1*s12*s34-s23^2*s34+s23*s12^2-s1^2*s34+s1*s15*s34)*(-4+d)^4*s34
    PBzmz 6 249  6 1  1 0 0 1 1 1 1 1 0 0 -1
     -1/8*(-4+d)^4*s45*(s45-s12+s34)*s34
    PBzmz 6 249  6 1  1 0 0 1 1 1 1 1 0 -1 0
     -1/16*(-4+d)^4*(s23*s34-s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s45^2+2*s45*s12+2*s23*s45)*s34
    PBzmz 6 249  6 0  1 0 0 1 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23*s34-s1*s34-s45*s34+s15*s12+s15*s45-s23*s12+2*s45*s12-2*s1*s45)*(s45-s12+s34)*s34
    PBzmz 6 243  6 1  1 1 0 0 1 1 1 1 0 0 -1
     -1/16*(-4+d)^4*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)
    PBzmz 6 243  6 1  1 1 0 0 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*(s15*s45^2+s1*s23*s34+s15*s12^2+2*s23*s45*s34-s23^2*s12+s1*s45*s34+s15*s23*s12+s45*s12*s34-2*s15*s45*s12-s15*s23*s45+s23*s45*s12-s45^2*s34-s1*s12*s34-s23^2*s34-s23*s12^2-s23*s12*s34)
    PBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s1*s15*s12^2+s1*s45*s34^2+s1*s15*s12*s34-s1^2*s12*s34+2*s23*s45*s34^2+s23^2*s12*s34+s1*s23*s34^2-2*s1*s15*s45*s12+s1*s12^2*s34-s15*s45^2*s12+s1*s23*s45*s12-2*s23*s45*s12*s34+s1*s15*s45^2+s45^2*s12*s34-s15*s12^3+s15*s12^2*s34+2*s15^2*s45*s12-s1*s23*s12*s34-2*s15*s23*s45*s34-s45*s12^2*s34-s23*s12*s34^2-s1*s45^2*s34-s23^2*s34^2-s1*s12*s34^2-s23*s45*s12^2-s45^2*s34^2-s15^2*s12^2-3*s15*s45*s12*s34+s1^2*s45*s34-s1*s23*s12^2-s1*s15*s45*s34+3*s1*s23*s45*s34+2*s15*s45^2*s34+2*s15*s45*s12^2+s23*s12^3+s45*s12*s34^2+s15*s23*s12^2-s15*s23*s45*s12-s15^2*s45^2)
    PBzmz 6 235  6 1  1 1 0 1 0 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s1-s15-s12+s34)*(s23*s34+s1*s34-s45*s34-s15*s12+s15*s45-s23*s12)
    PBzmz 6 235  6 1  1 1 -1 1 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s15*s23*s34-s15*s45^2+s1*s15*s45+s15*s45*s34-s1*s23*s34-s23*s45*s34-s1*s15*s12-2*s1*s45*s34-s15^2*s45-s15*s23*s12-2*s1*s23*s45+s15*s45*s12+2*s15*s23*s45+s1*s23*s12+s23*s45*s12+s45^2*s34+s15^2*s12+s1^2*s34-s1*s15*s34)
    PBzmz 6 235  6 0  1 1 0 1 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s15*msq*s12*s34-s15*msq*s12^2-s1*msq*s45*s34-s23^2*s12^2-s1*s23*msq*s34+s23*s45*s34^2-s15*s23*msq*s12+2*s15*msq*s45*s12+2*s23^2*s12*s34+s1*s23*s34^2-s23^2*msq*s34-s23*s45*s12*s34-s15*msq*s45^2+msq*s45^2*s34-s1*s23*s12*s34-s15*s23*s45*s34+s15*s23*msq*s45+s23*msq*s12^2-s23^2*s34^2-s15*msq*s45*s34+2*s15*s23*msq*s34+s1*msq*s12*s34+2*s1*s23*s45*s34+s23^2*msq*s12-s23*msq*s45*s12-s1*msq*s34^2-s15*s23*s12*s34+s15*s23*s12^2-msq*s45*s12*s34+msq*s45*s34^2-s15*s23*s45*s12-s23*msq*s34^2)
    PBzmz 6 219  6 0  1 1 0 1 1 0 1 1 0 0 0
     -1/16*(-4+d)^4*(2*s1*s45*s34^2+2*s1*s15*s12*s34-s23^2*s12^2+2*s23*s45*s34^2+2*s23^2*s12*s34+2*s1*s23*s34^2-2*s23*s45*s12*s34+2*s15^2*s45*s12-2*s1*s23*s12*s34-2*s15*s23*s45*s34-s1^2*s34^2-s23^2*s34^2-s45^2*s34^2-s15^2*s12^2-2*s15*s45*s12*s34-2*s1*s15*s45*s34+4*s1*s23*s45*s34+2*s15*s45^2*s34-2*s15*s23*s12*s34+2*s15*s23*s12^2-2*s15*s23*s45*s12-s15^2*s45^2)
    PBzmz 6 187  6 1  1 1 0 1 1 1 0 1 -1 0 0
     -1/16*(-4+d)^4*(s1*s15*s45-s1*s23*s34-s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-2*s15^2*s12+s1*s12*s34+s23*s12^2-s1^2*s34-s23*s12*s34+2*s1*s15*s34)
    PBzmz 6 187  6 1  1 1 -1 1 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s15*s23*s34+s15*s45^2-2*s1*s15*s45-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34+s15^2*s45-2*s15*s23*s12+2*s1*s23*s45+s15*s45*s12-s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)
    PBzmz 6 187  6 0  1 1 0 1 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s1*s45*s34^2+2*s15*msq*s12*s34-s1*msq*s45*s34-s1*s23*msq*s34+2*s23*s45*s34^2+2*s15*s23*msq*s12-s15*msq*s45*s12+s23^2*s12*s34+s1*s23*s34^2-s23^2*msq*s34-s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2+s1*s15*msq*s34-msq*s45^2*s34+s15^2*s45*s12-2*s15*s23*s45*s34-s15*s23*msq*s45-s23^2*s34^2-s15*msq*s45*s34-s45^2*s34^2+s15*s23*msq*s34-s15*s45*s12*s34-s15^2*msq*s12-s1*s15*s45*s34+2*s1*s23*s45*s34-s23^2*msq*s12+2*s15*s45^2*s34+s23*msq*s45*s12-2*s1*msq*s34^2-s15*s23*s12*s34+s15^2*msq*s45+2*msq*s45*s12*s34-2*s23*msq*s12*s34-s15*s23*s45*s12-s15^2*s45^2)
    PBzmz 6 123  6 1  1 1 0 1 1 1 1 0 -1 0 0
     -1/8*(-4+d)^4*(s1-s15-s12+s34)*(s1*s34-s15*s12)
    PBzmz 6 123  6 1  1 1 -1 1 1 1 1 0 0 0 0
     1/16*(-4+d)^4*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)
    PBzmz 6 123  6 0  1 1 0 1 1 1 1 0 0 0 0
     1/16*(-4+d)^4*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+2*s1*s15*s12*s34+2*s1*msq*s45*s34+2*s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12+s1*s23*s34^2-s1*s15*msq*s34+s15^2*s45*s12-s1*s23*s12*s34-s23*msq*s12^2-s1^2*s34^2+s15*msq*s45*s34-s15^2*s12^2-s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*msq*s12*s34-s1*s15*s45*s34+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+s15*s23*s12^2-msq*s45*s12*s34+s23*msq*s12*s34)
    PBzmz 5 234  5 0  0 1 0 1 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23*s34+s1*s34+s45*s34+s15*s12+2*s34^2-s15*s45-s23*s12-2*s12*s34-2*s15*s34)*s23
    PBzmz 5 233  5 0  1 0 0 1 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12)*(s45-s12+s34)
    PBzmz 5 227  5 0  1 1 0 0 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45-s23*s12+2*s12*s34+2*s1*s12+2*s45*s12-2*s1*s45-2*s12^2)*s23
    PBzmz 5 186  5 0  0 1 0 1 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s23*s34+s1*s34-s45*s34-s15*s12+s15*s45+s23*s12)*(s15-s23-s34)
    PBzmz 5 185  5 0  1 0 0 1 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s15*s45^2+s15*s45*s34-s45*s34^2+s23*s45*s34-s1*s34^2-s1*s45*s34+s23*s34^2+s15*s12*s34+2*s45*s12*s34-s15*s45*s12+s23*s45*s12-s45^2*s34-s23*s12*s34)
    PBzmz 5 179  5 0  1 1 0 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s1*s15*s45-s1*s23*s34+s15*s12^2-2*s23^2*s12-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-2*s1*s23*s45-s15*s45*s12+s1*s23*s12+2*s23*s45*s12-s1*s12*s34-s23*s12^2+s1^2*s34-s23*s12*s34)
    PBzmz 5 122  5 0  0 1 0 1 1 1 1 0 0 0 0
     -1/16*(-4+d)^4*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)
    PBzmz 5 121  5 0  1 0 0 1 1 1 1 0 0 0 0
     -1/16*(-4+d)^4*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)
    PBzmz 5 115  5 0  1 1 0 0 1 1 1 0 0 0 0
     1/16*(-4+d)^4*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
;
  sel1 1 2  109 0  0 109 0 0 0
   1
    PBzmz 8 255  8 1  1 1 1 1 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4*s34
;
  sel1 1 2  110 0  0 110 0 0 0
   1
    PBzmz 8 255  8 2  1 1 1 1 1 1 1 1 -1 0 -1
     -1/16*(-4+d)^4*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)*s34
    PBzmz 8 255  8 2  1 1 1 1 1 1 1 1 -1 -1 0
     1/16*(-4+d)^4*(s15*s23*s34-s15*s45*s34-2*s1*s23*s34-s15*s12^2-2*s1*s34^2-2*s1*s45*s34+2*s15*s12*s34+s15^2*s45+s15*s23*s12+s45*s12*s34+s15*s45*s12-s15^2*s12+s1*s12*s34+s23*s12^2-s23*s12*s34+s1*s15*s34)*s34
    PBzmz 8 255  8 1  1 1 1 1 1 1 1 1 0 0 -1
     -1/16*(-4+d)^4*(s23*msq*s12-2*msq*s45*s12-s15*s45^2+s15*msq*s45+2*msq*s45^2-s23*s45*s34-2*s23*msq*s45-s1*s45*s34-s15*msq*s12+msq*s45*s34-s23*msq*s34+s15*s45*s12+s1*msq*s34+s23*s45*s12+s45^2*s34)*s34^2
    PBzmz 8 255  8 1  1 1 1 1 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*(2*s23*msq*s12-2*msq*s45*s12-s15*s45^2-2*s15*s23*msq+2*s15*msq*s45-s1*s23*s34+2*msq*s45^2-2*s23*s45*s34-4*s23*msq*s45-s23^2*s12-s1*s45*s34-2*s15*msq*s12+s15*s23*s12+s15*s45*s12+2*s1*msq*s34+s15*s23*s45+s23*s45*s12+s45^2*s34+2*s23^2*msq+s23^2*s34)*s34^2
    PBzmz 8 255  8 1  1 1 1 1 1 1 1 1 -1 0 0
     -1/16*(-4+d)^4*(s1-s15-s12+s34)*(s15*s12^2+2*s1*s34^2+2*s1*s45*s34-2*s15*s12*s34-s45*s12*s34-s15*s45*s12-s1*s12*s34-s23*s12^2+s23*s12*s34)*s34
    PBzmz 8 255  8 0  1 1 1 1 1 1 1 1 0 0 0
     1/16*(-4+d)^4*(s1*s45*s12*s34-s1*s45*s34^2+2*s1*msq*s45^2-2*s15*msq*s12*s34+2*s15*msq*s12^2+2*s1*msq*s45*s34+s23^2*s12^2-2*s23*s45*s34^2-s15*msq*s45*s12-2*s23^2*s12*s34-s1*s23*s34^2+s1*s15*s45*s12+s15*s45^2*s12+s23^2*msq*s34+s1*s23*s45*s12+3*s23*s45*s12*s34-s1*s15*s45^2-2*s23*msq*s45*s34-s45^2*s12*s34-s15*msq*s45^2-s1*s15*msq*s34+msq*s45^2*s34+s1^2*msq*s34-s15^2*s45*s12+s1*s23*s12*s34+2*s15*s23*s45*s34+s15*s23*msq*s45-2*s23*msq*s12^2+2*msq*s45*s12^2+s1*s45^2*s34+s1*s23*msq*s12+s23^2*s34^2-2*s1*msq*s45*s12+s15*msq*s45*s34-s23*s45*s12^2+s45^2*s34^2-s15*s23*msq*s34+s15*s45*s12*s34+s15^2*msq*s12-2*s1*msq*s12*s34-s1^2*s45*s34+s1*s15*msq*s45+s1*s15*s45*s34-3*s1*s23*s45*s34-2*s1*s23*msq*s45-s23^2*msq*s12-2*s15*s45^2*s34+3*s23*msq*s45*s12-s15*s45*s12^2+2*s1*msq*s34^2+s15*s23*s12*s34-s15^2*msq*s45-s15*s23*s12^2-2*msq*s45*s12*s34-2*msq*s45^2*s12-s1*s15*msq*s12+2*s23*msq*s12*s34+s15^2*s45^2)*s34^2
    PBzmz 7 254  7 1  0 1 1 1 1 1 1 1 0 0 -1
     1/16*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12+2*s23*s45)*s34^2
    PBzmz 7 254  7 1  0 1 1 1 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*(s23*s34+s1*s34+2*s23^2-s45*s34-s15*s12+s15*s45+s23*s12-2*s23*s45-2*s15*s23)*s34^2
    PBzmz 7 254  7 0  0 1 1 1 1 1 1 1 0 0 0
     -1/16*(s15*s23*s34-s1*s15*s45-2*s15*s45*s34+s45*s34^2-s15*s12^2+s23*s45*s34+s23^2*s12-s1*s34^2+s1*s15*s12+s1*s45*s34-s23*s34^2+s15*s12*s34+s15^2*s45-s45*s12*s34+2*s1*s23*s45+s15*s45*s12-s15*s23*s45-s1*s23*s12-2*s23*s45*s12-s15^2*s12+s1*s12*s34-s23^2*s34+s23*s12^2-s1^2*s34+s1*s15*s34)*(-4+d)^4*s34^2
    PBzmz 7 253  7 1  1 0 1 1 1 1 1 1 0 0 -1
     -1/8*(-4+d)^4*s45*(s45-s12+s34)*s34^2
    PBzmz 7 253  7 1  1 0 1 1 1 1 1 1 0 -1 0
     -1/16*(-4+d)^4*(s23*s34-s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s45^2+2*s45*s12+2*s23*s45)*s34^2
    PBzmz 7 253  7 0  1 0 1 1 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23*s34-s1*s34-s45*s34+s15*s12+s15*s45-s23*s12+2*s45*s12-2*s1*s45)*(s45-s12+s34)*s34^2
    PBzmz 7 251  7 1  1 1 0 1 1 1 1 1 0 0 -1
     -1/16*(s23*s34+s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s15*s34)*(-4+d)^4*s45*s34
    PBzmz 7 251  7 1  1 1 0 1 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*(s15*s23*s34-s15*s45^2-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34-s15^2*s45-2*s15*s23*s12+s15*s45*s12+s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)*s34
    PBzmz 7 251  7 0  1 1 0 1 1 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s1*s45*s12*s34-s1*s45*s34^2-s1*s15*s12*s34+s23^2*s12^2-2*s23*s45*s34^2-2*s23^2*s12*s34-s1*s23*s34^2-s1*s15*s45*s12-s15*s45^2*s12+s1*s23*s45*s12-s15^2*s12*s34+3*s23*s45*s12*s34+s1*s15*s45^2+s15*s45*s34^2-s45^2*s12*s34-s15*s23*s34^2-s15^2*s45*s12+s1*s23*s12*s34+s15*s23*s45*s34+s1*s15*s34^2+s1*s45^2*s34+s23^2*s34^2-s23*s45*s12^2+s45^2*s34^2+s15^2*s12^2-2*s15*s45*s12*s34-s1^2*s45*s34+4*s1*s15*s45*s34-3*s1*s23*s45*s34-s15*s45^2*s34+s15*s45*s12^2+3*s15*s23*s12*s34-2*s15*s23*s12^2-s15^2*s45*s34+s15*s23*s45*s12)*s34
    PBzmz 7 247  7 1  1 1 1 0 1 1 1 1 0 0 -1
     -1/16*(-4+d)^4*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)*s34
    PBzmz 7 247  7 1  1 1 1 0 1 1 1 1 0 -1 0
     1/16*(-4+d)^4*(s15*s45^2+s1*s23*s34+s15*s12^2+2*s23*s45*s34-s23^2*s12+s1*s45*s34+s15*s23*s12+s45*s12*s34-2*s15*s45*s12-s15*s23*s45+s23*s45*s12-s45^2*s34-s1*s12*s34-s23^2*s34-s23*s12^2-s23*s12*s34)*s34
    PBzmz 7 247  7 0  1 1 1 0 1 1 1 1 0 0 0
     1/16*(-4+d)^4*s34*(s1*s15*s12^2+s1*s45*s34^2+s1*s15*s12*s34-s1^2*s12*s34+2*s23*s45*s34^2+s23^2*s12*s34+s1*s23*s34^2-2*s1*s15*s45*s12+s1*s12^2*s34-s15*s45^2*s12+s1*s23*s45*s12-2*s23*s45*s12*s34+s1*s15*s45^2+s45^2*s12*s34-s15*s12^3+s15*s12^2*s34+2*s15^2*s45*s12-s1*s23*s12*s34-2*s15*s23*s45*s34-s45*s12^2*s34-s23*s12*s34^2-s1*s45^2*s34-s23^2*s34^2-s1*s12*s34^2-s23*s45*s12^2-s45^2*s34^2-s15^2*s12^2-3*s15*s45*s12*s34+s1^2*s45*s34-s1*s23*s12^2-s1*s15*s45*s34+3*s1*s23*s45*s34+2*s15*s45^2*s34+2*s15*s45*s12^2+s23*s12^3+s45*s12*s34^2+s15*s23*s12^2-s15*s23*s45*s12-s15^2*s45^2)
    PBzmz 7 239  7 1  1 1 1 1 0 1 1 1 -1 0 0
     1/16*(-4+d)^4*(s1-s15-s12+s34)*(s23*s34+s1*s34-s45*s34-s15*s12+s15*s45-s23*s12)*s34
    PBzmz 7 239  7 0  1 1 1 1 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s15*msq*s12*s34-s15*msq*s12^2-s1*msq*s45*s34-s23^2*s12^2-s1*s23*msq*s34+s23*s45*s34^2-s15*s23*msq*s12+2*s15*msq*s45*s12+2*s23^2*s12*s34+s1*s23*s34^2-s23^2*msq*s34-s23*s45*s12*s34-s15*msq*s45^2+msq*s45^2*s34-s1*s23*s12*s34-s15*s23*s45*s34+s15*s23*msq*s45+s23*msq*s12^2-s23^2*s34^2-s15*msq*s45*s34+2*s15*s23*msq*s34+s1*msq*s12*s34+2*s1*s23*s45*s34+s23^2*msq*s12-s23*msq*s45*s12-s1*msq*s34^2-s15*s23*s12*s34+s15*s23*s12^2-msq*s45*s12*s34+msq*s45*s34^2-s15*s23*s45*s12-s23*msq*s34^2)*s34
    PBzmz 7 223  7 0  1 1 1 1 1 0 1 1 0 0 0
     -1/16*(-4+d)^4*(2*s1*s45*s34^2+2*s1*s15*s12*s34-s23^2*s12^2+2*s23*s45*s34^2+2*s23^2*s12*s34+2*s1*s23*s34^2-2*s23*s45*s12*s34+2*s15^2*s45*s12-2*s1*s23*s12*s34-2*s15*s23*s45*s34-s1^2*s34^2-s23^2*s34^2-s45^2*s34^2-s15^2*s12^2-2*s15*s45*s12*s34-2*s1*s15*s45*s34+4*s1*s23*s45*s34+2*s15*s45^2*s34-2*s15*s23*s12*s34+2*s15*s23*s12^2-2*s15*s23*s45*s12-s15^2*s45^2)*s34
    PBzmz 7 191  7 1  1 1 1 1 1 1 0 1 -1 0 0
     -1/16*(-4+d)^4*(s1*s15*s45-s1*s23*s34-s15*s12^2-2*s1*s34^2+s1*s15*s12-s1*s45*s34+2*s15*s12*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-2*s15^2*s12+s1*s12*s34+s23*s12^2-s1^2*s34-s23*s12*s34+2*s1*s15*s34)*s34
    PBzmz 7 191  7 0  1 1 1 1 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s1*s45*s34^2+2*s15*msq*s12*s34-s1*msq*s45*s34-s1*s23*msq*s34+2*s23*s45*s34^2+2*s15*s23*msq*s12-s15*msq*s45*s12+s23^2*s12*s34+s1*s23*s34^2-s23^2*msq*s34-s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2+s1*s15*msq*s34-msq*s45^2*s34+s15^2*s45*s12-2*s15*s23*s45*s34-s15*s23*msq*s45-s23^2*s34^2-s15*msq*s45*s34-s45^2*s34^2+s15*s23*msq*s34-s15*s45*s12*s34-s15^2*msq*s12-s1*s15*s45*s34+2*s1*s23*s45*s34-s23^2*msq*s12+2*s15*s45^2*s34+s23*msq*s45*s12-2*s1*msq*s34^2-s15*s23*s12*s34+s15^2*msq*s45+2*msq*s45*s12*s34-2*s23*msq*s12*s34-s15*s23*s45*s12-s15^2*s45^2)*s34
    PBzmz 7 127  7 1  1 1 1 1 1 1 1 0 -1 0 0
     -1/8*(-4+d)^4*(s1-s15-s12+s34)*(s1*s34-s15*s12)*s34
    PBzmz 7 127  7 0  1 1 1 1 1 1 1 0 0 0 0
     1/16*(-4+d)^4*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+2*s1*s15*s12*s34+2*s1*msq*s45*s34+2*s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12+s1*s23*s34^2-s1*s15*msq*s34+s15^2*s45*s12-s1*s23*s12*s34-s23*msq*s12^2-s1^2*s34^2+s15*msq*s45*s34-s15^2*s12^2-s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*msq*s12*s34-s1*s15*s45*s34+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+s15*s23*s12^2-msq*s45*s12*s34+s23*msq*s12*s34)*s34
    PBzmz 6 238  6 0  0 1 1 1 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s23*s34+s1*s34+s45*s34+s15*s12+2*s34^2-s15*s45-s23*s12-2*s12*s34-2*s15*s34)*s23*s34
    PBzmz 6 237  6 0  1 0 1 1 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12)*(s45-s12+s34)*s34
    PBzmz 6 235  6 0  1 1 0 1 0 1 1 1 0 0 0
     -1/16*(-4+d)^4*(s15*s23*s34-s15*s45^2+s1*s15*s45+s15*s45*s34-s1*s23*s34-s23*s45*s34-s1*s15*s12-2*s1*s45*s34-s15^2*s45-s15*s23*s12-2*s1*s23*s45+s15*s45*s12+2*s15*s23*s45+s1*s23*s12+s23*s45*s12+s45^2*s34+s15^2*s12+s1^2*s34-s1*s15*s34)*s34
    PBzmz 6 231  6 0  1 1 1 0 0 1 1 1 0 0 0
     1/16*(-4+d)^4*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45-s23*s12+2*s12*s34+2*s1*s12+2*s45*s12-2*s1*s45-2*s12^2)*s23*s34
    PBzmz 6 190  6 0  0 1 1 1 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s23*s34+s1*s34-s45*s34-s15*s12+s15*s45+s23*s12)*(s15-s23-s34)*s34
    PBzmz 6 189  6 0  1 0 1 1 1 1 0 1 0 0 0
     1/16*(-4+d)^4*(s15*s45^2+s15*s45*s34-s45*s34^2+s23*s45*s34-s1*s34^2-s1*s45*s34+s23*s34^2+s15*s12*s34+2*s45*s12*s34-s15*s45*s12+s23*s45*s12-s45^2*s34-s23*s12*s34)*s34
    PBzmz 6 187  6 0  1 1 0 1 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s15*s23*s34+s15*s45^2-2*s1*s15*s45-s15*s45*s34+s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s45*s34+s15^2*s45-2*s15*s23*s12+2*s1*s23*s45+s15*s45*s12-s15*s23*s45-s23*s45*s12-s45^2*s34+s15^2*s12-s23^2*s34-s1*s15*s34)*s34
    PBzmz 6 183  6 0  1 1 1 0 1 1 0 1 0 0 0
     -1/16*(-4+d)^4*(s1*s15*s45-s1*s23*s34+s15*s12^2-2*s23^2*s12-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-2*s1*s23*s45-s15*s45*s12+s1*s23*s12+2*s23*s45*s12-s1*s12*s34-s23*s12^2+s1^2*s34-s23*s12*s34)*s34
    PBzmz 6 126  6 0  0 1 1 1 1 1 1 0 0 0 0
     -1/16*(-4+d)^4*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)*s34
    PBzmz 6 125  6 0  1 0 1 1 1 1 1 0 0 0 0
     -1/16*(-4+d)^4*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)*s34
    PBzmz 6 123  6 0  1 1 0 1 1 1 1 0 0 0 0
     1/16*(-4+d)^4*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)*s34
    PBzmz 6 119  6 0  1 1 1 0 1 1 1 0 0 0 0
     1/16*(-4+d)^4*s34*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
;
  sel1 1 2  111 0  0 111 0 0 0
   1
    PBzmz 8 255  8 2  1 1 1 1 1 1 1 1 -2 0 0
     -1/8*(-4+d)^4*(s1-s15-s12+s34)*(s1*s34-s15*s12)*s34
    PBzmz 8 255  8 1  1 1 1 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s1*s45*s34^2-2*s15*msq*s12*s34+s15*msq*s12^2+2*s1*s15*s12*s34+2*s1*msq*s45*s34+2*s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12+s1*s23*s34^2-s1*s15*msq*s34+s15^2*s45*s12-s1*s23*s12*s34-s23*msq*s12^2-s1^2*s34^2+s15*msq*s45*s34-s15^2*s12^2-s15*s23*msq*s34-s15*s45*s12*s34+s15^2*msq*s12-s1*msq*s12*s34-s1*s15*s45*s34+2*s1*msq*s34^2-s15*s23*s12*s34-s15^2*msq*s45+s15*s23*s12^2-msq*s45*s12*s34+s23*msq*s12*s34)*s34
    PBzmz 8 255  8 0  1 1 1 1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*(s1*msq*s45*s34+s1*s23*msq*s34-s15*s23*msq*s12-s15*msq*s45*s12-s23^2*msq*s34-s1*msq^2*s34+2*s23*msq*s45*s34+s15*s23*msq^2+s15*msq*s45^2-msq*s45^2*s34-s15*s23*msq*s45+s15*msq^2*s12-msq^2*s45^2-s23^2*msq^2+2*s23*msq^2*s45+msq^2*s45*s12-s1*s23*s45*s34+s23^2*msq*s12-s15*msq^2*s45-s23*msq*s45*s12-s23*msq^2*s12+s15*s23*s45*s12)*s34^2
    PBzmz 7 254  7 1  0 1 1 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s15*s23*s34-2*s15*s45*s34-2*s1*s23*s34+s45*s34^2-s1*s34^2-s23*s34^2+s15*s12*s34+s15^2*s45+s15*s23*s12-s15^2*s12+s23*s12*s34+s1*s15*s34)*s34
    PBzmz 7 254  7 1  -1 1 1 1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*s23*(s15-s23-s34)*s34^2
    PBzmz 7 254  7 0  0 1 1 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s23*msq*s12-2*s15*s23*msq+s15*msq*s45-s1*s23*s34-s23*s45*s34-2*s23*msq*s45-s23^2*s12-s15*msq*s12-msq*s45*s34+s23*msq*s34+s15*s23*s12+s1*msq*s34+s15*s23*s45+2*s23^2*msq+s23^2*s34)*s34^2
    PBzmz 7 253  7 1  1 0 1 1 1 1 1 1 -1 0 0
     -1/8*(-4+d)^4*(s15*s45*s34-s45*s34^2-s15*s12^2-s1*s34^2-2*s1*s45*s34+s23*s34^2+s15*s12*s34+s45*s12*s34+s15*s45*s12+s1*s12*s34+s23*s12^2-2*s23*s12*s34)*s34
    PBzmz 7 253  7 1  1 -1 1 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*s45*(s45-s12+s34)*s34^2
    PBzmz 7 253  7 0  1 0 1 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s23*msq*s12-2*msq*s45*s12-s15*s45^2+s15*msq*s45+2*msq*s45^2-s23*s45*s34-2*s23*msq*s45-s1*s45*s34-s15*msq*s12+msq*s45*s34-s23*msq*s34+s15*s45*s12+s1*msq*s34+s23*s45*s12+s45^2*s34)*s34^2
    PBzmz 7 251  7 1  1 1 0 1 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*(s15*s23*s34-s1*s15*s45-s15*s45*s34-s1*s23*s34-s1*s15*s12-s1*s45*s34+s15^2*s45-s15*s23*s12+2*s15*s45*s12+s1*s23*s12+s15^2*s12+s1^2*s34-s1*s15*s34)*s34
    PBzmz 7 251  7 1  1 1 -1 1 1 1 1 1 0 0 0
     -1/8*(s1*s23+s15*s45-s1*s15+s15^2-s15*s23)*(-4+d)^4*s45*s34
    PBzmz 7 251  7 0  1 1 0 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s1*msq*s45*s34+s1*s23*msq*s34-2*s15*s23*msq*s12+s15*msq*s45*s12-s23^2*msq*s34+2*s23*msq*s45*s34-s15*msq*s45^2-s1*s15*msq*s34-msq*s45^2*s34-s15^2*s45*s12+s15*s23*s45*s34+s15*s23*msq*s45-s15*msq*s45*s34+s15*s23*msq*s34+s15^2*msq*s12+s1*s15*s45*s34-2*s1*s23*s45*s34+s23^2*msq*s12-s15*s45^2*s34-s23*msq*s45*s12-s15^2*msq*s45+s15*s23*s45*s12+s15^2*s45^2)*s34
    PBzmz 7 247  7 1  1 1 1 0 1 1 1 1 -1 0 0
     1/8*(-4+d)^4*s34*(s1*s15*s45-s1*s23*s34+s15*s12^2-s1*s15*s12-s1*s45*s34+2*s15*s23*s12+s45*s12*s34-s15*s45*s12-s1*s23*s12-s1*s12*s34+s23*s12^2+s1^2*s34-s23*s12*s34)
    PBzmz 7 247  7 1  1 1 1 -1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*s23*(s23*s12-s1*s12-s45*s12+s1*s45+s12^2)*s34
    PBzmz 7 247  7 0  1 1 1 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*msq*s12^2+s1*msq*s45*s34+s23^2*s12^2+s1*s23*msq*s34+s15*s23*msq*s12-2*s15*msq*s45*s12-s23^2*s12*s34-s23^2*msq*s34+s23*s45*s12*s34+2*s23*msq*s45*s34+s15*msq*s45^2-msq*s45^2*s34+s1*s23*s12*s34-s15*s23*msq*s45-s23*msq*s12^2-s1*msq*s12*s34-2*s1*s23*s45*s34-s23^2*msq*s12+s23*msq*s45*s12-s15*s23*s12^2+msq*s45*s12*s34-s23*msq*s12*s34+s15*s23*s45*s12)*s34
    PBzmz 6 252  6 0  0 0 1 1 1 1 1 1 0 0 0
     1/8*(-4+d)^4*(s23*s34-s1*s34+s45*s34+s15*s12-s15*s45-s23*s12+2*s23*s45)*s34^2
    PBzmz 6 250  6 0  0 1 0 1 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*s23*s34+s15*s45*s34+s1*s23*s34+s23*s45*s34+s23^2*s12-s15^2*s45-2*s15*s23*s12+s15*s23*s45+s15^2*s12-s23^2*s34-s1*s15*s34)*s34
    PBzmz 6 249  6 0  1 0 0 1 1 1 1 1 0 0 0
     -1/8*(s23*s34+s1*s34-s45*s34+s15*s12-s15*s45-s23*s12-2*s15*s34)*(-4+d)^4*s45*s34
    PBzmz 6 246  6 0  0 1 1 0 1 1 1 1 0 0 0
     1/8*(-4+d)^4*s23*(s23*s34-s1*s34-s45*s34-s15*s12+s15*s45+s23*s12+2*s12*s34)*s34
    PBzmz 6 245  6 0  1 0 1 0 1 1 1 1 0 0 0
     -1/8*(-4+d)^4*(s15*s45^2+s15*s12^2+s23*s45*s34+s1*s45*s34+s45*s12*s34-2*s15*s45*s12+s23*s45*s12-s45^2*s34-s1*s12*s34-s23*s12^2+s23*s12*s34)*s34
    PBzmz 6 243  6 0  1 1 0 0 1 1 1 1 0 0 0
     1/8*(-4+d)^4*(s15*s45^2-s1*s15*s45+2*s1*s23*s34+2*s23*s45*s34+s23^2*s12+s1*s15*s12+2*s1*s45*s34-s15*s23*s12+2*s1*s23*s45-s15*s45*s12-s15*s23*s45-s1*s23*s12-s23*s45*s12-s45^2*s34-s23^2*s34-s1^2*s34)*s34
;


==> anc/PBzmz_transformation.m <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r4^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r3[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r4^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r2[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r2[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r3[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r2[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((r4*nr1a[1])/Sqrt[s1]) - Sqrt[s1]*nr1b[1], -((r4*nr1a[1])/Sqrt[s1]) + Sqrt[s1]*nr1b[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[s1]*nr1a[1]) - (r4*nr1b[1])/Sqrt[s1], Sqrt[s1]*nr1a[1] - (r4*nr1b[1])/Sqrt[s1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r5[24], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r2[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r6[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r6[12], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r5[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r2[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r3[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0, 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r2[1], 0, 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1), 0},
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, r1^(-1)}}


==> anc/README.txt <==
Ancillary files to "Two Feynman integral families for vector boson fusion at NNLO QCD"
======================================================================================
Linus Götzfried, Andreas von Manteuffel

* We define the penta-box and hexa-box integral families in the Reduze-2 readable file
  "integralfamilies.yaml", where we use the notations "PBzmz" and "HBzmz"
  instead of "PB" and "HB" to further illustrate the placement of the external
  massless and massive legs with respect to the pentagon resp. hexagon.
* Kinematics are given in "kinematics.yaml".
* The file "PBzmz_almost_canonical_masters.reduze" contains in Reduze 2 format the 111
  almost-canonical master integrals for the penta-box family in the identity
  permutation, where we use an auxiliary integral family to enumerate the integrals.
* The file "HBzmz_almost_canonical_masters.reduze" contains additional 66 master integrals
  which together with the 111 from PBzmz form a basis for both families
  (the 66 alone would not be sufficient to give a basis for HBzmz).
* The file "PBzmz_transformation.m" contains a 111*111-matrix in Mathematica format.
  This matrix times the almost-canonical basis define the canonical basis for the
  penta-box.
* The file "HBzmz_transformation.m" contains an analogous 66*66-matrix for the
  additional master integrals relevant for the hexa-box.
* The square roots appearing in the transformation matrices are defined in "roots.m".
  We use variables {msq, s1, s12, s23, s34, s45, s15} and prefix roots related
  to nested ones with "nr" (corresponding to capital "R" in the paper).
* The file "perms.m" contains the list of 24 permutations of the external massless
  legs, which gives the interpretation for the permutation numbers used in
  "benchmark.m".
* The file "benchmark.m" contains benchmark values at
  {msq -> 87/34, s1 -> 7/38, s12 -> 17/37, s23 -> 415301/549746,
  s34 -> -1105/1702, s45 -> 44/23,  s15 -> -88093/289731},
  mu0sq = 1, see also the paper.
  Here, "sel1" and "sel2" denote the almost-canonical master integrals. We write e.g.
  sel1[110, 23] for the PBzmz-master integral 110 in permutation 23 of the external
  massless legs.


==> anc/integralfamilies.yaml <==
integralfamilies:

  - name: "PBzmz"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", "msq" ]
      - [ "k1-p2-p3-p4-p5", "msq" ]
      - [ "k1-p3-p4-p5", 0 ]
      - [ "k1-p5", 0 ]
      - [ "k2", 0 ]
      - [ "k2+p5-k1", 0]
      - [ "k2-p3-p4", 0]
      - [ "k2-p4", 0]
      # ISPs
      - [ "k1-p4-p5", 0]
      - [ "k2-p3-p4-p5", 0]
      - [ "k2-p2-p3-p4-p5", 0]
    
  - name: "sel1"
    # auxiliary
    loop_momenta: [k1]
    propagators:
      - [ "k1", 1]
      - [ "k1-p2-p3-p4-p5", 2]
      - [ "k1-p3-p4-p5", 3]
      - [ "k1-p4-p5", 4]
      - [ "k1-p5", 5]

  - name: "HBzmz"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", "msq" ]
      - [ "k1-p2-p3-p4-p5", "msq" ]
      - [ "k1-p3-p4-p5", 0 ]
      - [ "k1-p5", 0 ]
      - [ "k2", 0 ]
      - [ "k2+p5-k1", 0]
      - [ "k2+p5+p4-k1", 0]
      - [ "k2-p3", 0]
      # ISPs
      - [ "k1-p4-p5", 0]
      - [ "k2-p2-p3", 0]
      - [ "k2-p2-p3-p4-p5", 0]

  - name: "sel2"
    # auxiliary
    loop_momenta: [k1]
    propagators:
      - [ "k1", 11]
      - [ "k1-p2-p3-p4-p5", 12]
      - [ "k1-p3-p4-p5", 13]
      - [ "k1-p4-p5", 14]
      - [ "k1-p5", 15]


==> anc/kinematics.yaml <==
kinematics : 
  incoming_momenta: [ p1, p2, p3, p4, p5 ]
  outgoing_momenta: [ ]
  momentum_conservation: [p1, "- p2 - p3 - p4 - p5"]
  kinematic_invariants:
    - [msq, 2]
    - [s1, 2]
    - [s12, 2]
    - [s23, 2]
    - [s34, 2]
    - [s45, 2]
    - [s15, 2]
  scalarproduct_rules:
    - [[p1,p1],  "s1"]
    - [[p2,p2],  0]
    - [[p3,p3],  0]
    - [[p4,p4],  0]
    - [[p5,p5],  0]
    - [[p1,p2],  "s12/2-s1/2"]
    - [[p2,p3],  "s23/2"]
    - [[p3,p4],  "s34/2"]
    - [[p4,p5],  "s45/2"]
    - [[p1,p5],  "s15/2-s1/2"]


==> anc/perms.m <==
{{p2 -> p2, p3 -> p3, p4 -> p4, p5 -> p5},
{p2 -> p2, p3 -> p3, p4 -> p5, p5 -> p4},
{p2 -> p2, p3 -> p4, p4 -> p3, p5 -> p5},
{p2 -> p2, p3 -> p4, p4 -> p5, p5 -> p3},
{p2 -> p2, p3 -> p5, p4 -> p3, p5 -> p4},
{p2 -> p2, p3 -> p5, p4 -> p4, p5 -> p3},
{p2 -> p3, p3 -> p2, p4 -> p4, p5 -> p5},
{p2 -> p3, p3 -> p2, p4 -> p5, p5 -> p4},
{p2 -> p3, p3 -> p4, p4 -> p2, p5 -> p5},
{p2 -> p3, p3 -> p4, p4 -> p5, p5 -> p2},
{p2 -> p3, p3 -> p5, p4 -> p2, p5 -> p4},
{p2 -> p3, p3 -> p5, p4 -> p4, p5 -> p2},
{p2 -> p4, p3 -> p2, p4 -> p3, p5 -> p5},
{p2 -> p4, p3 -> p2, p4 -> p5, p5 -> p3},
{p2 -> p4, p3 -> p3, p4 -> p2, p5 -> p5},
{p2 -> p4, p3 -> p3, p4 -> p5, p5 -> p2},
{p2 -> p4, p3 -> p5, p4 -> p2, p5 -> p3},
{p2 -> p4, p3 -> p5, p4 -> p3, p5 -> p2},
{p2 -> p5, p3 -> p2, p4 -> p3, p5 -> p4},
{p2 -> p5, p3 -> p2, p4 -> p4, p5 -> p3},
{p2 -> p5, p3 -> p3, p4 -> p2, p5 -> p4},
{p2 -> p5, p3 -> p3, p4 -> p4, p5 -> p2},
{p2 -> p5, p3 -> p4, p4 -> p2, p5 -> p3},
{p2 -> p5, p3 -> p4, p4 -> p3, p5 -> p2}};


==> anc/roots.m <==
{r1 -> Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 - 2*s1*s12*s15*s34 + 2*s1*s12*s23*s34 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s1^2*s34^2 - 2*s1*s23*s34^2 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 + 2*s1*s15*s34*s45 + 2*s12*s15*s34*s45 - 4*s1*s23*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s1*s34^2*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2],
r2[1] -> Sqrt[msq^2*s12^2 + 2*msq^2*s12*s15 - 2*msq*s12^2*s15 + msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 - 4*msq^2*s1*s34 + 2*msq*s1*s12*s34 + 2*msq*s1*s15*s34 + 4*msq*s12*s15*s34 - 2*s1*s12*s15*s34 - 4*msq*s1*s34^2 + s1^2*s34^2],
r2[2] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s12 + msq^2*s12^2 - 2*msq^2*s1*s15 - 2*msq^2*s12*s15 + 2*msq*s1*s12*s15 - 2*msq*s12^2*s15 + msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 + 2*msq^2*s1*s23 + 2*msq^2*s12*s23 - 2*msq*s1*s12*s23 + 2*msq*s12^2*s23 - 2*msq^2*s15*s23 + 4*msq*s12*s15*s23 - 2*s12^2*s15*s23 + msq^2*s23^2 - 2*msq*s12*s23^2 + s12^2*s23^2 + 4*msq^2*s1*s34 - 2*msq*s1^2*s34 + 2*msq*s1*s12*s34 + 2*msq*s1*s15*s34 + 4*msq*s12*s15*s34 - 2*s1*s12*s15*s34 - 2*msq*s1*s23*s34 - 4*msq*s12*s23*s34 + 2*s1*s12*s23*s34 - 4*msq*s1*s34^2 + s1^2*s34^2 + 2*msq^2*s1*s45 - 2*msq*s1^2*s45 - 2*msq^2*s12*s45 + 4*msq*s1*s12*s45 - 2*msq*s12^2*s45 + 2*msq^2*s15*s45 + 2*msq*s1*s15*s45 - 2*s1*s12*s15*s45 + 2*s12^2*s15*s45 - 2*msq^2*s23*s45 - 2*msq*s1*s23*s45 + 2*s1*s12*s23*s45 - 2*s12^2*s23*s45 - 6*msq*s1*s34*s45 + 2*s1^2*s34*s45 + 4*msq*s12*s34*s45 - 2*s1*s12*s34*s45 + msq^2*s45^2 - 2*msq*s1*s45^2 + s1^2*s45^2 + 2*msq*s12*s45^2 - 2*s1*s12*s45^2 + s12^2*s45^2],
r2[3] -> Sqrt[msq^2*s1^2 - 2*msq*s1^2*s12 + 2*msq*s1*s12^2 + s1^2*s12^2 - 2*s1*s12^3 + s12^4 - 2*msq^2*s1*s23 + 4*msq*s1*s12*s23 - 2*msq*s12^2*s23 - 2*s1*s12^2*s23 + 2*s12^3*s23 + msq^2*s23^2 - 2*msq*s12*s23^2 + s12^2*s23^2 - 2*msq^2*s1*s45 + 2*msq*s1^2*s45 - 2*s1^2*s12*s45 - 2*msq*s12^2*s45 + 4*s1*s12^2*s45 - 2*s12^3*s45 - 2*msq^2*s23*s45 - 2*msq*s1*s23*s45 + 2*s1*s12*s23*s45 - 2*s12^2*s23*s45 + msq^2*s45^2 - 2*msq*s1*s45^2 + s1^2*s45^2 + 2*msq*s12*s45^2 - 2*s1*s12*s45^2 + s12^2*s45^2],
r2[4] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s12 + msq^2*s12^2 - 2*msq^2*s1*s15 - 2*msq^2*s12*s15 + 2*msq*s1*s12*s15 - 2*msq*s12^2*s15 + msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 + 2*msq^2*s1*s23 - 2*msq*s1^2*s23 + 2*msq^2*s12*s23 + 2*msq*s1*s12*s23 - 2*msq^2*s15*s23 + 4*msq*s1*s15*s23 - 2*s1*s12*s15*s23 - 2*msq*s15^2*s23 + 2*s12*s15^2*s23 + msq^2*s23^2 - 2*msq*s1*s23^2 + s1^2*s23^2 + 2*msq*s15*s23^2 - 2*s1*s15*s23^2 + s15^2*s23^2 + 4*msq^2*s1*s34 - 2*msq*s1^2*s34 + 2*msq*s1*s12*s34 + 2*msq*s1*s15*s34 + 4*msq*s12*s15*s34 - 2*s1*s12*s15*s34 - 6*msq*s1*s23*s34 + 2*s1^2*s23*s34 + 4*msq*s15*s23*s34 - 2*s1*s15*s23*s34 - 4*msq*s1*s34^2 + s1^2*s34^2 + 2*msq^2*s1*s45 - 2*msq^2*s12*s45 + 2*msq^2*s15*s45 - 2*msq*s1*s15*s45 + 4*msq*s12*s15*s45 + 2*msq*s15^2*s45 - 2*s12*s15^2*s45 - 2*msq^2*s23*s45 - 2*msq*s1*s23*s45 + 2*s1*s15*s23*s45 - 2*s15^2*s23*s45 - 2*msq*s1*s34*s45 - 4*msq*s15*s34*s45 + 2*s1*s15*s34*s45 + msq^2*s45^2 - 2*msq*s15*s45^2 + s15^2*s45^2],
r2[5] -> Sqrt[msq^2*s12^2 + 2*msq^2*s12*s15 - 2*msq*s12^2*s15 + msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 + 2*msq*s12^2*s23 - 2*s12^2*s15*s23 - 2*msq*s15^2*s23 + 2*s12*s15^2*s23 + 2*msq*s12*s23^2 + s12^2*s23^2 + 2*msq*s15*s23^2 - 4*s12*s15*s23^2 + s15^2*s23^2 + 2*s12*s23^3 - 2*s15*s23^3 + s23^4 - 4*msq^2*s1*s34 + 2*msq*s1*s12*s34 + 2*msq*s1*s15*s34 + 4*msq*s12*s15*s34 - 2*s1*s12*s15*s34 - 4*msq*s12*s23*s34 + 2*s1*s12*s23*s34 + 4*msq*s15*s23*s34 - 2*s1*s15*s23*s34 - 4*msq*s23^2*s34 + 2*s1*s23^2*s34 - 4*msq*s1*s34^2 + s1^2*s34^2 - 2*msq*s12^2*s45 + 2*s12^2*s15*s45 + 2*msq*s15^2*s45 - 2*s12*s15^2*s45 - 4*msq*s12*s23*s45 - 2*s12^2*s23*s45 - 4*msq*s15*s23*s45 + 8*s12*s15*s23*s45 - 2*s15^2*s23*s45 - 6*s12*s23^2*s45 + 6*s15*s23^2*s45 - 4*s23^3*s45 + 4*msq*s12*s34*s45 - 2*s1*s12*s34*s45 - 4*msq*s15*s34*s45 + 2*s1*s15*s34*s45 + 8*msq*s23*s34*s45 - 4*s1*s23*s34*s45 + 2*msq*s12*s45^2 + s12^2*s45^2 + 2*msq*s15*s45^2 - 4*s12*s15*s45^2 + s15^2*s45^2 + 6*s12*s23*s45^2 - 6*s15*s23*s45^2 + 6*s23^2*s45^2 - 4*msq*s34*s45^2 + 2*s1*s34*s45^2 - 2*s12*s45^3 + 2*s15*s45^3 - 4*s23*s45^3 + s45^4],
r2[6] -> Sqrt[msq^2*s1^2 - 2*msq*s1^2*s15 + 2*msq*s1*s15^2 + s1^2*s15^2 - 2*s1*s15^3 + s15^4 - 2*msq^2*s1*s23 + 2*msq*s1^2*s23 - 2*s1^2*s15*s23 - 2*msq*s15^2*s23 + 4*s1*s15^2*s23 - 2*s15^3*s23 + msq^2*s23^2 - 2*msq*s1*s23^2 + s1^2*s23^2 + 2*msq*s15*s23^2 - 2*s1*s15*s23^2 + s15^2*s23^2 - 2*msq^2*s1*s45 + 4*msq*s1*s15*s45 - 2*msq*s15^2*s45 - 2*s1*s15^2*s45 + 2*s15^3*s45 - 2*msq^2*s23*s45 - 2*msq*s1*s23*s45 + 2*s1*s15*s23*s45 - 2*s15^2*s23*s45 + msq^2*s45^2 - 2*msq*s15*s45^2 + s15^2*s45^2],
r3[1] -> Sqrt[s1^2 - 2*s1*s23 + s23^2 - 2*s1*s45 - 2*s23*s45 + s45^2],
r3[2] -> Sqrt[s1^2 - 2*s1*s12 + s12^2 - 2*s1*s15 - 2*s12*s15 + s15^2 + 2*s1*s23 + 2*s12*s23 - 2*s15*s23 + s23^2 + 4*s1*s34 + 2*s1*s45 - 2*s12*s45 + 2*s15*s45 - 2*s23*s45 + s45^2],
r3[3] -> Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*s1*s34],
r4 -> Sqrt[-((4*msq - s1)*s1)],
r5[1] -> Sqrt[msq^2*s12^2 - 2*msq*s12^2*s15 + s12^2*s15^2 + 2*msq^2*s12*s23 - 2*msq*s12*s15*s23 + msq^2*s23^2 + 2*msq*s1*s12*s34 + 4*msq*s12*s15*s34 - 2*s1*s12*s15*s34 - 2*msq*s1*s23*s34 + 4*msq*s15*s23*s34 - 4*msq*s1*s34^2 + s1^2*s34^2 - 2*msq^2*s12*s45 + 4*msq*s12*s15*s45 - 2*s12*s15^2*s45 - 2*msq^2*s23*s45 + 2*msq*s15*s23*s45 - 2*msq*s1*s34*s45 - 4*msq*s15*s34*s45 + 2*s1*s15*s34*s45 + msq^2*s45^2 - 2*msq*s15*s45^2 + s15^2*s45^2],
r5[2] -> Sqrt[msq^2*s12^2 - 2*msq*s12^2*s15 + s12^2*s15^2 + 2*msq^2*s12*s23 + 2*msq*s12^2*s23 - 2*msq*s12*s15*s23 - 2*s12^2*s15*s23 + msq^2*s23^2 + 2*msq*s12*s23^2 + s12^2*s23^2 + 2*msq*s1*s12*s34 + 4*msq*s12*s15*s34 - 2*s1*s12*s15*s34 - 2*msq*s1*s23*s34 - 4*msq*s12*s23*s34 + 2*s1*s12*s23*s34 + 4*msq*s15*s23*s34 - 4*msq*s23^2*s34 - 4*msq*s1*s34^2 + s1^2*s34^2 - 2*msq^2*s12*s45 - 2*msq*s12^2*s45 + 4*msq*s12*s15*s45 + 2*s12^2*s15*s45 - 2*s12*s15^2*s45 - 2*msq^2*s23*s45 - 6*msq*s12*s23*s45 - 2*s12^2*s23*s45 + 2*msq*s15*s23*s45 + 4*s12*s15*s23*s45 - 2*msq*s23^2*s45 - 2*s12*s23^2*s45 - 2*msq*s1*s34*s45 + 4*msq*s12*s34*s45 - 2*s1*s12*s34*s45 - 4*msq*s15*s34*s45 + 2*s1*s15*s34*s45 + 8*msq*s23*s34*s45 - 2*s1*s23*s34*s45 + msq^2*s45^2 + 4*msq*s12*s45^2 + s12^2*s45^2 - 2*msq*s15*s45^2 - 4*s12*s15*s45^2 + s15^2*s45^2 + 4*msq*s23*s45^2 + 4*s12*s23*s45^2 - 2*s15*s23*s45^2 + s23^2*s45^2 - 4*msq*s34*s45^2 + 2*s1*s34*s45^2 - 2*msq*s45^3 - 2*s12*s45^3 + 2*s15*s45^3 - 2*s23*s45^3 + s45^4],
r5[3] -> Sqrt[msq^2*s15^2 - 2*msq^2*s15*s23 + msq^2*s23^2 - 2*msq*s1*s15*s34 + 2*msq*s15^2*s34 + 2*msq*s1*s23*s34 - 2*msq*s15*s23*s34 + s1^2*s34^2 - 2*s1*s15*s34^2 + s15^2*s34^2 + 2*msq^2*s15*s45 - 2*msq*s15^2*s45 - 2*msq^2*s23*s45 + 2*msq*s15*s23*s45 + 2*msq*s1*s34*s45 + 2*msq*s15*s34*s45 - 2*s1*s15*s34*s45 + 2*s15^2*s34*s45 + msq^2*s45^2 - 2*msq*s15*s45^2 + s15^2*s45^2],
r5[4] -> Sqrt[msq^2*s15^2 - 2*msq^2*s15*s23 + msq^2*s23^2 - 2*msq*s1*s15*s34 + 2*msq*s12*s15*s34 + 2*msq*s1*s23*s34 - 2*msq*s12*s23*s34 + 2*msq*s15*s23*s34 - 2*msq*s23^2*s34 + s1^2*s34^2 - 2*s1*s12*s34^2 + s12^2*s34^2 - 2*s1*s23*s34^2 + 2*s12*s23*s34^2 + s23^2*s34^2 + 2*msq^2*s15*s45 - 2*msq*s12*s15*s45 - 2*msq^2*s23*s45 + 2*msq*s12*s23*s45 - 2*msq*s15*s23*s45 + 2*msq*s23^2*s45 + 2*msq*s1*s34*s45 + 2*msq*s12*s34*s45 - 2*s1*s12*s34*s45 + 2*s12^2*s34*s45 - 2*msq*s15*s34*s45 + 4*msq*s23*s34*s45 - 2*s1*s23*s34*s45 + 4*s12*s23*s34*s45 + 2*s23^2*s34*s45 + 2*s1*s34^2*s45 - 2*s12*s34^2*s45 - 2*s23*s34^2*s45 + msq^2*s45^2 - 2*msq*s12*s45^2 + s12^2*s45^2 + 2*msq*s15*s45^2 - 4*msq*s23*s45^2 + 2*s12*s23*s45^2 + s23^2*s45^2 - 2*msq*s34*s45^2 + 2*s1*s34*s45^2 - 4*s12*s34*s45^2 - 4*s23*s34*s45^2 + s34^2*s45^2 + 2*msq*s45^3 - 2*s12*s45^3 - 2*s23*s45^3 + 2*s34*s45^3 + s45^4],
r5[5] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s15 - 2*msq*s1*s12*s15 + msq^2*s15^2 + 2*msq*s12*s15^2 + s12^2*s15^2 + 2*msq*s1*s12*s23 - 2*msq*s12*s15*s23 - 2*s12^2*s15*s23 + s12^2*s23^2 + 2*msq*s1*s15*s34 - 2*msq*s15^2*s34 - 2*s12*s15^2*s34 - 2*msq*s1*s23*s34 + 2*msq*s15*s23*s34 + 4*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s15^2*s34^2 - 2*s15*s23*s34^2 + s23^2*s34^2 - 2*msq*s1^2*s45 + 2*msq*s1*s12*s45 + 6*msq*s1*s15*s45 + 2*msq*s12*s15*s45 - 2*s1*s12*s15*s45 + 2*s12^2*s15*s45 - 4*msq*s15^2*s45 - 4*msq*s1*s23*s45 + 2*s1*s12*s23*s45 - 2*s12^2*s23*s45 + 4*msq*s15*s23*s45 - 2*msq*s1*s34*s45 - 2*msq*s15*s34*s45 + 2*s1*s15*s34*s45 - 4*s12*s15*s34*s45 - 2*s1*s23*s34*s45 + 4*s12*s23*s34*s45 + 2*s15*s34^2*s45 - 2*s23*s34^2*s45 + s1^2*s45^2 - 2*s1*s12*s45^2 + s12^2*s45^2 - 4*msq*s15*s45^2 + 2*s1*s34*s45^2 - 2*s12*s34*s45^2 + s34^2*s45^2],
r5[6] -> Sqrt[msq^2*s1^2 - 2*msq*s1^2*s12 + 2*msq*s1*s12^2 + s1^2*s12^2 - 2*s1*s12^3 + s12^4 - 2*msq^2*s1*s15 + 2*msq*s1*s12*s15 - 2*msq*s12^2*s15 + msq^2*s15^2 + 2*msq*s1*s12*s23 - 2*s1*s12^2*s23 + 2*s12^3*s23 - 2*msq*s12*s15*s23 + s12^2*s23^2 + 2*msq*s1^2*s34 - 2*msq*s1*s12*s34 - 2*s1^2*s12*s34 + 4*s1*s12^2*s34 - 2*s12^3*s34 - 2*msq*s1*s15*s34 + 2*msq*s12*s15*s34 - 2*msq*s1*s23*s34 + 4*s1*s12*s23*s34 - 4*s12^2*s23*s34 + 2*msq*s15*s23*s34 - 2*s12*s23^2*s34 + s1^2*s34^2 - 2*s1*s12*s34^2 + s12^2*s34^2 - 2*s1*s23*s34^2 + 2*s12*s23*s34^2 + s23^2*s34^2 + 2*msq*s1^2*s45 - 2*msq*s1*s12*s45 - 2*s1^2*s12*s45 + 4*s1*s12^2*s45 - 2*s12^3*s45 - 2*msq*s1*s15*s45 + 6*msq*s12*s15*s45 - 4*msq*s1*s23*s45 + 2*s1*s12*s23*s45 - 2*s12^2*s23*s45 + 4*msq*s15*s23*s45 - 2*msq*s1*s34*s45 + 2*s1^2*s34*s45 - 6*s1*s12*s34*s45 + 4*s12^2*s34*s45 - 2*msq*s15*s34*s45 - 2*s1*s23*s34*s45 + 4*s12*s23*s34*s45 + 2*s1*s34^2*s45 - 2*s12*s34^2*s45 - 2*s23*s34^2*s45 + s1^2*s45^2 - 2*s1*s12*s45^2 + s12^2*s45^2 - 4*msq*s15*s45^2 + 2*s1*s34*s45^2 - 2*s12*s34*s45^2 + s34^2*s45^2],
r5[7] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s12 + msq^2*s12^2 + 2*msq*s1*s12*s15 - 2*msq*s12^2*s15 - 4*msq*s12*s15^2 + s12^2*s15^2 - 2*msq*s1^2*s23 + 2*msq*s1*s12*s23 + 2*msq*s1*s15*s23 + 2*msq*s12*s15*s23 - 2*s1*s12*s15*s23 + 2*s12*s15^2*s23 + s1^2*s23^2 - 2*s1*s15*s23^2 + s15^2*s23^2 - 2*msq*s1^2*s34 + 2*msq*s1*s12*s34 + 4*msq*s1*s15*s34 + 4*msq*s12*s15*s34 - 2*s1*s12*s15*s34 - 4*msq*s1*s23*s34 + 2*s1^2*s23*s34 - 2*s1*s15*s23*s34 - 4*msq*s1*s34^2 + s1^2*s34^2],
r5[8] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s12 + msq^2*s12^2 + 2*msq*s1*s12*s15 - 2*msq*s12^2*s15 - 4*msq*s12*s15^2 + s12^2*s15^2 - 2*msq*s1*s12*s23 + 2*msq*s12^2*s23 - 2*msq*s1*s15*s23 + 6*msq*s12*s15*s23 - 2*s12^2*s15*s23 + 2*s12*s15^2*s23 + 2*msq*s1*s23^2 - 2*msq*s12*s23^2 + s12^2*s23^2 - 4*s12*s15*s23^2 + s15^2*s23^2 + 2*s12*s23^3 - 2*s15*s23^3 + s23^4 - 2*msq*s1^2*s34 + 2*msq*s1*s12*s34 + 4*msq*s1*s15*s34 + 4*msq*s12*s15*s34 - 2*s1*s12*s15*s34 - 4*msq*s12*s23*s34 + 2*s1*s12*s23*s34 - 2*s1*s15*s23*s34 + 2*s1*s23^2*s34 - 4*msq*s1*s34^2 + s1^2*s34^2 - 2*msq*s1^2*s45 + 4*msq*s1*s12*s45 - 2*msq*s12^2*s45 + 4*msq*s1*s15*s45 - 4*msq*s12*s15*s45 - 2*s1*s12*s15*s45 + 2*s12^2*s15*s45 - 2*msq*s1*s23*s45 + 2*msq*s12*s23*s45 + 2*s1*s12*s23*s45 - 2*s12^2*s23*s45 - 2*s1*s15*s23*s45 + 4*s12*s15*s23*s45 + 2*s1*s23^2*s45 - 4*s12*s23^2*s45 + 2*s15*s23^2*s45 - 2*s23^3*s45 - 4*msq*s1*s34*s45 + 2*s1^2*s34*s45 + 4*msq*s12*s34*s45 - 2*s1*s12*s34*s45 - 2*s1*s23*s34*s45 + s1^2*s45^2 - 2*s1*s12*s45^2 + s12^2*s45^2 - 2*s1*s23*s45^2 + 2*s12*s23*s45^2 + s23^2*s45^2],
r5[9] -> Sqrt[msq^2*s15^2 - 2*msq*s1*s15^2 + s1^2*s15^2 + 2*msq*s15^3 - 2*s1*s15^3 + s15^4 - 2*msq^2*s15*s23 + 4*msq*s1*s15*s23 - 2*s1^2*s15*s23 - 4*msq*s15^2*s23 + 4*s1*s15^2*s23 - 2*s15^3*s23 + msq^2*s23^2 - 2*msq*s1*s23^2 + s1^2*s23^2 + 2*msq*s15*s23^2 - 2*s1*s15*s23^2 + s15^2*s23^2 + 2*msq*s1*s15*s34 - 2*s1^2*s15*s34 - 2*msq*s15^2*s34 + 4*s1*s15^2*s34 - 2*s15^3*s34 - 2*msq*s1*s23*s34 + 2*s1^2*s23*s34 + 2*msq*s15*s23*s34 - 4*s1*s15*s23*s34 + 2*s15^2*s23*s34 + s1^2*s34^2 - 2*s1*s15*s34^2 + s15^2*s34^2 + 2*msq^2*s15*s45 + 2*msq*s1*s15*s45 - 2*s1*s15^2*s45 + 2*s15^3*s45 - 2*msq^2*s23*s45 - 2*msq*s1*s23*s45 + 2*s1*s15*s23*s45 - 2*s15^2*s23*s45 - 2*msq*s1*s34*s45 - 2*msq*s15*s34*s45 + 2*s1*s15*s34*s45 - 2*s15^2*s34*s45 + msq^2*s45^2 - 2*msq*s15*s45^2 + s15^2*s45^2],
r5[10] -> Sqrt[msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 - 2*msq^2*s15*s23 + 4*msq*s12*s15*s23 - 2*s12^2*s15*s23 + msq^2*s23^2 - 2*msq*s12*s23^2 + s12^2*s23^2 + 2*msq*s12*s15*s34 - 2*s12^2*s15*s34 - 2*msq*s12*s23*s34 + 2*s12^2*s23*s34 + s12^2*s34^2 + 2*msq^2*s15*s45 + 2*msq*s1*s15*s45 - 2*s1*s12*s15*s45 + 2*s12^2*s15*s45 - 2*msq^2*s23*s45 - 2*msq*s1*s23*s45 + 2*s1*s12*s23*s45 - 2*s12^2*s23*s45 - 4*msq*s1*s34*s45 + 2*msq*s12*s34*s45 + 2*s1*s12*s34*s45 - 2*s12^2*s34*s45 + msq^2*s45^2 - 2*msq*s1*s45^2 + s1^2*s45^2 + 2*msq*s12*s45^2 - 2*s1*s12*s45^2 + s12^2*s45^2],
r5[11] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s15 - 2*msq*s1^2*s15 + 2*msq*s1*s12*s15 + msq^2*s15^2 + 4*msq*s1*s15^2 + s1^2*s15^2 - 2*msq*s12*s15^2 - 2*s1*s12*s15^2 + s12^2*s15^2 - 2*msq*s15^3 - 2*s1*s15^3 + 2*s12*s15^3 + s15^4 + 2*msq*s1^2*s23 - 2*msq*s1*s12*s23 - 4*msq*s1*s15*s23 - 2*s1^2*s15*s23 + 2*msq*s12*s15*s23 + 4*s1*s12*s15*s23 - 2*s12^2*s15*s23 + 2*msq*s15^2*s23 + 4*s1*s15^2*s23 - 4*s12*s15^2*s23 - 2*s15^3*s23 + s1^2*s23^2 - 2*s1*s12*s23^2 + s12^2*s23^2 - 2*s1*s15*s23^2 + 2*s12*s15*s23^2 + s15^2*s23^2 - 2*msq*s1*s15*s34 + 2*msq*s15^2*s34 + 2*s1*s15^2*s34 - 2*s12*s15^2*s34 - 2*s15^3*s34 + 2*msq*s1*s23*s34 - 2*msq*s15*s23*s34 - 4*s1*s15*s23*s34 + 4*s12*s15*s23*s34 + 4*s15^2*s23*s34 + 2*s1*s23^2*s34 - 2*s12*s23^2*s34 - 2*s15*s23^2*s34 + s15^2*s34^2 - 2*s15*s23*s34^2 + s23^2*s34^2 - 2*msq*s1*s12*s45 + 4*msq*s1*s15*s45 - 2*msq*s12*s15*s45 - 2*s1*s12*s15*s45 + 2*s12^2*s15*s45 - 4*msq*s15^2*s45 + 2*s12*s15^2*s45 - 2*msq*s1*s23*s45 + 2*s1*s12*s23*s45 - 2*s12^2*s23*s45 + 2*msq*s15*s23*s45 - 2*s1*s15*s23*s45 + 2*s15^2*s23*s45 + 2*s1*s23^2*s45 - 2*s12*s23^2*s45 - 2*s15*s23^2*s45 + 2*msq*s1*s34*s45 + 2*msq*s15*s34*s45 + 2*s1*s15*s34*s45 - 4*s12*s15*s34*s45 - 2*s15^2*s34*s45 - 2*s1*s23*s34*s45 + 4*s12*s23*s34*s45 + 2*s23^2*s34*s45 + 2*s15*s34^2*s45 - 2*s23*s34^2*s45 + 2*msq*s1*s45^2 + s12^2*s45^2 - 2*msq*s15*s45^2 + 2*s1*s15*s45^2 - 2*s12*s15*s45^2 - 2*s15^2*s45^2 - 2*s1*s23*s45^2 + 4*s12*s23*s45^2 + 2*s15*s23*s45^2 + s23^2*s45^2 - 2*s12*s34*s45^2 + 2*s15*s34*s45^2 - 4*s23*s34*s45^2 + s34^2*s45^2 - 2*s12*s45^3 - 2*s23*s45^3 + 2*s34*s45^3 + s45^4],
r5[12] -> Sqrt[msq^2*s1^2 - 2*msq*s1^2*s12 + 2*msq*s1*s12^2 + s1^2*s12^2 - 2*s1*s12^3 + s12^4 - 2*msq^2*s1*s15 + 4*msq*s1*s12*s15 - 2*msq*s12^2*s15 - 2*s1*s12^2*s15 + 2*s12^3*s15 + msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 - 2*msq*s1*s12*s34 + 2*s1*s12^2*s34 - 2*s12^3*s34 + 2*msq*s12*s15*s34 - 2*s12^2*s15*s34 + s12^2*s34^2 + 2*msq*s1^2*s45 - 2*msq*s1*s12*s45 - 2*s1^2*s12*s45 + 4*s1*s12^2*s45 - 2*s12^3*s45 - 2*msq*s1*s15*s45 - 2*msq*s12*s15*s45 + 2*s1*s12*s15*s45 - 2*s12^2*s15*s45 + 4*msq*s1*s34*s45 - 2*s1*s12*s34*s45 + 2*s12^2*s34*s45 + s1^2*s45^2 - 2*s1*s12*s45^2 + s12^2*s45^2],
r5[13] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s12 + msq^2*s12^2 - 2*msq*s1^2*s15 + 4*msq*s1*s12*s15 - 2*msq*s12^2*s15 + 2*msq*s1*s15^2 + s1^2*s15^2 - 2*msq*s12*s15^2 - 2*s1*s12*s15^2 + s12^2*s15^2 - 2*s1*s15^3 + 2*s12*s15^3 + s15^4 + 2*msq*s1^2*s23 - 2*msq*s1*s12*s23 - 2*msq*s1*s15*s23 - 2*s1^2*s15*s23 - 2*msq*s12*s15*s23 + 2*s1*s12*s15*s23 + 4*s1*s15^2*s23 - 2*s12*s15^2*s23 - 2*s15^3*s23 + s1^2*s23^2 - 2*s1*s15*s23^2 + s15^2*s23^2 - 2*msq*s1*s15*s34 + 2*msq*s12*s15*s34 + 2*s1*s15^2*s34 - 2*s12*s15^2*s34 - 2*s15^3*s34 + 4*msq*s1*s23*s34 - 2*s1*s15*s23*s34 + 2*s15^2*s23*s34 + s15^2*s34^2],
r5[14] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s12 - 2*msq*s1^2*s12 + msq^2*s12^2 + 4*msq*s1*s12^2 + s1^2*s12^2 - 2*msq*s12^3 - 2*s1*s12^3 + s12^4 + 2*msq*s1*s12*s15 - 2*msq*s12^2*s15 - 2*s1*s12^2*s15 + 2*s12^3*s15 + s12^2*s15^2 + 4*msq*s1*s12*s23 - 4*msq*s12^2*s23 - 2*msq*s1*s15*s23 - 2*msq*s12*s15*s23 - 2*s1*s12*s15*s23 + 2*s12^2*s15*s23 + 2*s12*s15^2*s23 + 2*msq*s1*s23^2 - 2*msq*s12*s23^2 + 2*s1*s12*s23^2 - 2*s12^2*s23^2 - 2*s12*s15*s23^2 + s15^2*s23^2 - 2*s15*s23^3 + s23^4 - 2*msq*s1*s12*s34 + 2*msq*s12^2*s34 + 2*s1*s12^2*s34 - 2*s12^3*s34 - 2*s12^2*s15*s34 + 2*msq*s1*s23*s34 + 2*msq*s12*s23*s34 + 2*s1*s12*s23*s34 - 2*s12^2*s23*s34 - 4*s12*s15*s23*s34 + 2*s12*s23^2*s34 - 2*s15*s23^2*s34 + 2*s23^3*s34 + s12^2*s34^2 + 2*s12*s23*s34^2 + s23^2*s34^2 + 2*msq*s1^2*s45 - 4*msq*s1*s12*s45 - 2*s1^2*s12*s45 + 2*msq*s12^2*s45 + 4*s1*s12^2*s45 - 2*s12^3*s45 - 2*msq*s1*s15*s45 + 2*msq*s12*s15*s45 + 4*s1*s12*s15*s45 - 4*s12^2*s15*s45 - 2*s12*s15^2*s45 - 2*msq*s1*s23*s45 + 2*msq*s12*s23*s45 - 2*s1*s12*s23*s45 + 2*s12^2*s23*s45 + 2*s1*s15*s23*s45 - 2*s15^2*s23*s45 - 2*s1*s23^2*s45 + 2*s12*s23^2*s45 + 4*s15*s23^2*s45 - 2*s23^3*s45 + 2*msq*s1*s34*s45 - 2*msq*s12*s34*s45 - 4*s1*s12*s34*s45 + 4*s12^2*s34*s45 + 4*s12*s15*s34*s45 - 2*s1*s23*s34*s45 + 4*s15*s23*s34*s45 - 4*s23^2*s34*s45 - 2*s12*s34^2*s45 - 2*s23*s34^2*s45 + s1^2*s45^2 - 2*s1*s12*s45^2 + s12^2*s45^2 - 2*s1*s15*s45^2 + 2*s12*s15*s45^2 + s15^2*s45^2 + 2*s1*s23*s45^2 - 2*s12*s23*s45^2 - 2*s15*s23*s45^2 + s23^2*s45^2 + 2*s1*s34*s45^2 - 2*s12*s34*s45^2 - 2*s15*s34*s45^2 + 2*s23*s34*s45^2 + s34^2*s45^2],
r5[15] -> Sqrt[msq^2*s12^2 - 2*msq*s12^2*s15 + s12^2*s15^2 + 2*msq^2*s12*s23 + 2*msq*s1*s12*s23 - 2*s1*s12*s15*s23 + 2*s12*s15^2*s23 + msq^2*s23^2 - 2*msq*s1*s23^2 + s1^2*s23^2 + 2*msq*s15*s23^2 - 2*s1*s15*s23^2 + s15^2*s23^2 + 2*msq*s12*s15*s34 - 2*s12*s15^2*s34 - 4*msq*s1*s23*s34 + 2*msq*s15*s23*s34 + 2*s1*s15*s23*s34 - 2*s15^2*s23*s34 + s15^2*s34^2 - 2*msq^2*s12*s45 + 4*msq*s12*s15*s45 - 2*s12*s15^2*s45 - 2*msq^2*s23*s45 - 2*msq*s1*s23*s45 + 2*s1*s15*s23*s45 - 2*s15^2*s23*s45 - 2*msq*s15*s34*s45 + 2*s15^2*s34*s45 + msq^2*s45^2 - 2*msq*s15*s45^2 + s15^2*s45^2],
r5[16] -> Sqrt[msq^2*s12^2 - 2*msq*s1*s12^2 + s1^2*s12^2 + 2*msq*s12^3 - 2*s1*s12^3 + s12^4 + 2*msq^2*s12*s23 + 2*msq*s1*s12*s23 - 2*s1*s12^2*s23 + 2*s12^3*s23 + msq^2*s23^2 - 2*msq*s12*s23^2 + s12^2*s23^2 + 2*msq*s1*s12*s34 - 2*s1^2*s12*s34 - 2*msq*s12^2*s34 + 4*s1*s12^2*s34 - 2*s12^3*s34 - 2*msq*s1*s23*s34 - 2*msq*s12*s23*s34 + 2*s1*s12*s23*s34 - 2*s12^2*s23*s34 + s1^2*s34^2 - 2*s1*s12*s34^2 + s12^2*s34^2 - 2*msq^2*s12*s45 + 4*msq*s1*s12*s45 - 2*s1^2*s12*s45 - 4*msq*s12^2*s45 + 4*s1*s12^2*s45 - 2*s12^3*s45 - 2*msq^2*s23*s45 - 2*msq*s1*s23*s45 + 2*s1*s12*s23*s45 - 2*s12^2*s23*s45 - 2*msq*s1*s34*s45 + 2*s1^2*s34*s45 + 2*msq*s12*s34*s45 - 4*s1*s12*s34*s45 + 2*s12^2*s34*s45 + msq^2*s45^2 - 2*msq*s1*s45^2 + s1^2*s45^2 + 2*msq*s12*s45^2 - 2*s1*s12*s45^2 + s12^2*s45^2],
r5[17] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s15 + 2*msq*s1*s12*s15 - 4*msq*s12^2*s15 + msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 - 2*msq*s1^2*s23 + 4*msq*s1*s12*s23 + 4*msq*s1*s15*s23 - 4*msq*s12*s15*s23 - 2*s1*s12*s15*s23 - 2*msq*s15^2*s23 + 2*s12*s15^2*s23 + s1^2*s23^2 - 2*s1*s15*s23^2 + s15^2*s23^2 - 2*msq*s1^2*s34 + 4*msq*s1*s12*s34 + 2*msq*s1*s15*s34 + 4*msq*s12*s15*s34 - 2*s1*s12*s15*s34 - 4*msq*s1*s23*s34 + 2*s1^2*s23*s34 + 4*msq*s15*s23*s34 - 2*s1*s15*s23*s34 - 4*msq*s1*s34^2 + s1^2*s34^2 - 2*msq*s1*s12*s45 - 2*msq*s1*s15*s45 + 6*msq*s12*s15*s45 + 2*s12^2*s15*s45 + 2*msq*s15^2*s45 - 2*s12*s15^2*s45 - 2*msq*s1*s23*s45 - 2*s1*s12*s23*s45 + 2*msq*s15*s23*s45 + 2*s1*s15*s23*s45 + 4*s12*s15*s23*s45 - 2*s15^2*s23*s45 - 2*s1*s23^2*s45 + 2*s15*s23^2*s45 - 2*s1*s12*s34*s45 - 4*msq*s15*s34*s45 + 2*s1*s15*s34*s45 - 2*s1*s23*s34*s45 + 2*msq*s1*s45^2 + s12^2*s45^2 - 2*msq*s15*s45^2 - 4*s12*s15*s45^2 + s15^2*s45^2 + 2*s1*s23*s45^2 + 2*s12*s23*s45^2 - 4*s15*s23*s45^2 + s23^2*s45^2 + 2*s1*s34*s45^2 - 2*s12*s45^3 + 2*s15*s45^3 - 2*s23*s45^3 + s45^4],
r5[18] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s15 + 2*msq*s1*s12*s15 - 4*msq*s12^2*s15 + msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 - 2*msq*s1^2*s34 + 4*msq*s1*s12*s34 + 2*msq*s1*s15*s34 + 4*msq*s12*s15*s34 - 2*s1*s12*s15*s34 - 4*msq*s1*s34^2 + s1^2*s34^2 - 2*msq*s1^2*s45 + 2*msq*s1*s12*s45 + 2*msq*s1*s15*s45 + 2*msq*s12*s15*s45 - 2*s1*s12*s15*s45 + 2*s12^2*s15*s45 - 4*msq*s1*s34*s45 + 2*s1^2*s34*s45 - 2*s1*s12*s34*s45 + s1^2*s45^2 - 2*s1*s12*s45^2 + s12^2*s45^2],
r5[19] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s12 + msq^2*s12^2 - 2*msq*s1^2*s15 + 2*msq*s1*s12*s15 + 2*msq*s1*s15^2 + s1^2*s15^2 - 2*msq*s12*s15^2 - 2*s1*s15^3 + s15^4 + 2*msq*s1^2*s23 - 2*msq*s1*s12*s23 - 2*msq*s1*s15*s23 - 2*s1^2*s15*s23 + 6*msq*s12*s15*s23 + 4*s1*s15^2*s23 - 2*s15^3*s23 + s1^2*s23^2 - 4*msq*s12*s23^2 - 2*s1*s15*s23^2 + s15^2*s23^2 + 2*msq*s1^2*s34 - 2*msq*s1*s12*s34 - 2*msq*s1*s15*s34 - 2*s1^2*s15*s34 + 2*msq*s12*s15*s34 + 4*s1*s15^2*s34 - 2*s15^3*s34 - 2*msq*s1*s23*s34 + 2*s1^2*s23*s34 - 2*msq*s12*s23*s34 - 6*s1*s15*s23*s34 + 4*s15^2*s23*s34 + 2*s1*s23^2*s34 - 2*s15*s23^2*s34 + s1^2*s34^2 - 2*s1*s15*s34^2 + s15^2*s34^2 + 2*s1*s23*s34^2 - 2*s15*s23*s34^2 + s23^2*s34^2 + 2*msq*s1*s15*s45 - 2*msq*s12*s15*s45 - 2*s1*s15^2*s45 + 2*s15^3*s45 - 4*msq*s1*s23*s45 + 4*msq*s12*s23*s45 + 2*s1*s15*s23*s45 - 2*s15^2*s23*s45 - 2*msq*s1*s34*s45 + 2*msq*s12*s34*s45 + 4*s1*s15*s34*s45 - 4*s15^2*s34*s45 - 2*s1*s23*s34*s45 + 4*s15*s23*s34*s45 - 2*s1*s34^2*s45 + 2*s15*s34^2*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2],
r5[20] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s12 + msq^2*s12^2 - 2*msq*s1*s12*s15 + 2*msq*s12^2*s15 + s12^2*s15^2 - 2*msq*s1^2*s23 + 6*msq*s1*s12*s23 - 4*msq*s12^2*s23 + 2*msq*s1*s15*s23 + 2*msq*s12*s15*s23 - 2*s1*s12*s15*s23 + 2*s12*s15^2*s23 + s1^2*s23^2 - 4*msq*s12*s23^2 - 2*s1*s15*s23^2 + s15^2*s23^2 + 2*msq*s1*s12*s34 - 2*msq*s12^2*s34 - 2*s12^2*s15*s34 - 2*msq*s1*s23*s34 - 2*msq*s12*s23*s34 + 2*s1*s12*s23*s34 - 4*s12*s15*s23*s34 + 2*s1*s23^2*s34 - 2*s15*s23^2*s34 + s12^2*s34^2 + 2*s12*s23*s34^2 + s23^2*s34^2 + 2*msq*s1*s15*s45 - 2*msq*s12*s15*s45 - 2*s12*s15^2*s45 - 4*msq*s1*s23*s45 + 4*msq*s12*s23*s45 + 2*s1*s15*s23*s45 - 2*s15^2*s23*s45 - 2*msq*s1*s34*s45 + 2*msq*s12*s34*s45 + 4*s12*s15*s34*s45 - 2*s1*s23*s34*s45 + 4*s15*s23*s34*s45 - 2*s12*s34^2*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2],
r5[21] -> Sqrt[msq^2*s12^2 + 2*msq^2*s12*s23 - 2*msq*s12*s15*s23 + msq^2*s23^2 + 2*msq*s12*s23^2 - 2*msq*s15*s23^2 + s15^2*s23^2 + 2*msq*s23^3 - 2*s15*s23^3 + s23^4 - 2*msq*s1*s12*s34 + 2*msq*s12*s15*s34 + 2*msq*s1*s23*s34 - 2*msq*s12*s23*s34 + 2*msq*s15*s23*s34 - 2*s1*s15*s23*s34 + 2*s15^2*s23*s34 - 2*msq*s23^2*s34 + 2*s1*s23^2*s34 - 4*s15*s23^2*s34 + 2*s23^3*s34 + s1^2*s34^2 - 2*s1*s15*s34^2 + s15^2*s34^2 + 2*s1*s23*s34^2 - 2*s15*s23*s34^2 + s23^2*s34^2 - 2*msq^2*s12*s45 - 2*msq^2*s23*s45 - 2*msq*s12*s23*s45 + 2*msq*s15*s23*s45 - 4*msq*s23^2*s45 + 2*s15*s23^2*s45 - 2*s23^3*s45 + 2*msq*s1*s34*s45 + 2*msq*s12*s34*s45 - 2*msq*s15*s34*s45 + 4*msq*s23*s34*s45 - 2*s1*s23*s34*s45 + 4*s15*s23*s34*s45 - 4*s23^2*s34*s45 - 2*s1*s34^2*s45 + 2*s15*s34^2*s45 - 2*s23*s34^2*s45 + msq^2*s45^2 + 2*msq*s23*s45^2 + s23^2*s45^2 - 2*msq*s34*s45^2 + 2*s23*s34*s45^2 + s34^2*s45^2],
r5[22] -> Sqrt[msq^2*s12^2 + 2*msq^2*s12*s23 - 2*msq*s12^2*s23 + msq^2*s23^2 - 2*msq*s12*s23^2 + s12^2*s23^2 - 2*msq*s1*s12*s34 + 2*msq*s12^2*s34 + 2*msq*s1*s23*s34 + 2*msq*s12*s23*s34 - 2*s1*s12*s23*s34 + 2*s12^2*s23*s34 + s1^2*s34^2 - 2*s1*s12*s34^2 + s12^2*s34^2 - 2*msq^2*s12*s45 - 2*msq^2*s23*s45 + 2*msq*s12*s23*s45 + 2*msq*s1*s34*s45 - 2*msq*s12*s34*s45 + msq^2*s45^2],
r5[23] -> Sqrt[msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 - 2*msq^2*s15*s23 + 4*msq*s12*s15*s23 - 2*s12^2*s15*s23 - 2*msq*s15^2*s23 + 2*s12*s15^2*s23 + msq^2*s23^2 - 2*msq*s12*s23^2 + s12^2*s23^2 + 4*msq*s15*s23^2 - 4*s12*s15*s23^2 + s15^2*s23^2 - 2*msq*s23^3 + 2*s12*s23^3 - 2*s15*s23^3 + s23^4 + 2*msq*s1*s15*s34 + 4*msq*s12*s15*s34 - 2*s1*s12*s15*s34 - 2*msq*s1*s23*s34 - 4*msq*s12*s23*s34 + 2*s1*s12*s23*s34 + 4*msq*s15*s23*s34 - 2*s1*s15*s23*s34 - 4*msq*s23^2*s34 + 2*s1*s23^2*s34 - 4*msq*s1*s34^2 + s1^2*s34^2 + 2*msq^2*s15*s45 - 2*msq*s12*s15*s45 + 2*msq*s15^2*s45 - 2*s12*s15^2*s45 - 2*msq^2*s23*s45 + 2*msq*s12*s23*s45 - 6*msq*s15*s23*s45 + 4*s12*s15*s23*s45 - 2*s15^2*s23*s45 + 4*msq*s23^2*s45 - 2*s12*s23^2*s45 + 4*s15*s23^2*s45 - 2*s23^3*s45 - 2*msq*s1*s34*s45 + 4*msq*s12*s34*s45 - 4*msq*s15*s34*s45 + 2*s1*s15*s34*s45 + 8*msq*s23*s34*s45 - 2*s1*s23*s34*s45 + msq^2*s45^2 + 2*msq*s15*s45^2 + s15^2*s45^2 - 2*msq*s23*s45^2 - 2*s15*s23*s45^2 + s23^2*s45^2 - 4*msq*s34*s45^2],
r5[24] -> Sqrt[msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 - 2*msq^2*s15*s23 + 4*msq*s12*s15*s23 - 2*s12^2*s15*s23 + msq^2*s23^2 - 2*msq*s12*s23^2 + s12^2*s23^2 + 2*msq*s1*s15*s34 + 4*msq*s12*s15*s34 - 2*s1*s12*s15*s34 - 2*msq*s1*s23*s34 - 4*msq*s12*s23*s34 + 2*s1*s12*s23*s34 - 4*msq*s1*s34^2 + s1^2*s34^2 + 2*msq^2*s15*s45 - 2*msq*s12*s15*s45 - 2*msq^2*s23*s45 + 2*msq*s12*s23*s45 - 2*msq*s1*s34*s45 + 4*msq*s12*s34*s45 + msq^2*s45^2],
r6[1] -> Sqrt[msq^2*s12^2 + 2*msq^2*s12*s15 - 2*msq*s12^2*s15 + msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 - 4*msq^2*s1*s34 + 4*msq*s1*s12*s34 - 2*msq*s12^2*s34 + 2*msq*s12*s15*s34 - 2*s12^2*s15*s34 + s12^2*s34^2],
r6[2] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s12 - 2*msq*s1^2*s12 + msq^2*s12^2 + 4*msq*s1*s12^2 + s1^2*s12^2 - 2*msq*s12^3 - 2*s1*s12^3 + s12^4 - 2*msq^2*s1*s15 - 2*msq^2*s12*s15 + 4*msq*s1*s12*s15 - 2*s1*s12^2*s15 + 2*s12^3*s15 + msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 + 2*msq^2*s1*s23 + 2*msq^2*s12*s23 - 4*msq*s1*s12*s23 + 2*s1*s12^2*s23 - 2*s12^3*s23 - 2*msq^2*s15*s23 + 4*msq*s12*s15*s23 - 2*s12^2*s15*s23 + msq^2*s23^2 - 2*msq*s12*s23^2 + s12^2*s23^2 + 4*msq^2*s1*s34 - 6*msq*s1*s12*s34 + 2*msq*s12^2*s34 + 2*s1*s12^2*s34 - 2*s12^3*s34 + 2*msq*s12*s15*s34 - 2*s12^2*s15*s34 - 2*msq*s12*s23*s34 + 2*s12^2*s23*s34 + s12^2*s34^2 + 2*msq^2*s1*s45 - 2*msq^2*s12*s45 - 2*msq*s1*s12*s45 + 2*msq*s12^2*s45 + 2*msq^2*s15*s45 - 2*msq*s12*s15*s45 - 2*msq^2*s23*s45 + 2*msq*s12*s23*s45 + 2*msq*s12*s34*s45 + msq^2*s45^2],
r6[3] -> Sqrt[msq^2*s1^2 - 2*msq*s1^2*s12 + 2*msq*s1*s12^2 + s1^2*s12^2 - 2*s1*s12^3 + s12^4 - 2*msq^2*s1*s23 + 4*msq*s1*s12*s23 - 2*msq*s12^2*s23 - 2*s1*s12^2*s23 + 2*s12^3*s23 + msq^2*s23^2 - 2*msq*s12*s23^2 + s12^2*s23^2 - 2*msq^2*s1*s45 + 2*msq*s1*s12*s45 - 2*msq*s12^2*s45 - 2*msq^2*s23*s45 + 2*msq*s12*s23*s45 + msq^2*s45^2],
r6[4] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s12 + msq^2*s12^2 - 2*msq^2*s1*s15 - 2*msq^2*s12*s15 + 4*msq*s1*s12*s15 - 4*msq*s12^2*s15 + msq^2*s15^2 + 2*msq^2*s1*s23 - 2*msq*s1^2*s23 + 2*msq^2*s12*s23 + 2*msq*s12^2*s23 - 2*msq^2*s15*s23 + 2*msq*s1*s15*s23 - 6*msq*s12*s15*s23 + msq^2*s23^2 + s1^2*s23^2 + 4*msq*s12*s23^2 - 2*s1*s12*s23^2 + s12^2*s23^2 - 2*msq*s15*s23^2 + 2*msq*s23^3 - 2*s1*s23^3 + 2*s12*s23^3 + s23^4 + 4*msq^2*s1*s34 - 2*msq*s1^2*s34 + 2*msq*s12^2*s34 - 2*msq*s1*s15*s34 + 2*msq*s12*s15*s34 + 2*s1^2*s23*s34 + 4*msq*s12*s23*s34 - 4*s1*s12*s23*s34 + 2*s12^2*s23*s34 + 2*msq*s15*s23*s34 + 2*msq*s23^2*s34 - 4*s1*s23^2*s34 + 4*s12*s23^2*s34 + 2*s23^3*s34 + s1^2*s34^2 - 2*s1*s12*s34^2 + s12^2*s34^2 - 2*s1*s23*s34^2 + 2*s12*s23*s34^2 + s23^2*s34^2 + 2*msq^2*s1*s45 - 2*msq^2*s12*s45 + 2*msq^2*s15*s45 - 4*msq*s1*s15*s45 + 8*msq*s12*s15*s45 - 2*msq^2*s23*s45 - 4*msq*s12*s23*s45 + 6*msq*s15*s23*s45 - 4*msq*s23^2*s45 + 2*s1*s23^2*s45 - 2*s12*s23^2*s45 - 2*s23^3*s45 - 4*msq*s12*s34*s45 - 2*msq*s15*s34*s45 - 4*msq*s23*s34*s45 + 4*s1*s23*s34*s45 - 4*s12*s23*s34*s45 - 4*s23^2*s34*s45 + 2*s1*s34^2*s45 - 2*s12*s34^2*s45 - 2*s23*s34^2*s45 + msq^2*s45^2 - 4*msq*s15*s45^2 + 2*msq*s23*s45^2 + s23^2*s45^2 + 2*msq*s34*s45^2 + 2*s23*s34*s45^2 + s34^2*s45^2],
r6[5] -> Sqrt[msq^2*s12^2 - 2*msq*s1*s12^2 + s1^2*s12^2 + 2*msq*s12^3 - 2*s1*s12^3 + s12^4 + 2*msq^2*s12*s15 - 2*msq*s1*s12*s15 + 2*msq*s12^2*s15 + msq^2*s15^2 - 2*msq*s1*s12*s23 + 2*s1^2*s12*s23 + 4*msq*s12^2*s23 - 6*s1*s12^2*s23 + 4*s12^3*s23 - 2*msq*s1*s15*s23 + 4*msq*s12*s15*s23 + s1^2*s23^2 + 2*msq*s12*s23^2 - 6*s1*s12*s23^2 + 6*s12^2*s23^2 + 2*msq*s15*s23^2 - 2*s1*s23^3 + 4*s12*s23^3 + s23^4 - 4*msq^2*s1*s34 + 4*msq*s1^2*s34 - 2*msq*s1*s12*s34 - 2*s1^2*s12*s34 - 2*msq*s12^2*s34 + 4*s1*s12^2*s34 - 2*s12^3*s34 - 2*msq*s1*s15*s34 + 2*msq*s12*s15*s34 - 2*s1^2*s23*s34 - 6*msq*s12*s23*s34 + 8*s1*s12*s23*s34 - 6*s12^2*s23*s34 + 2*msq*s15*s23*s34 - 4*msq*s23^2*s34 + 4*s1*s23^2*s34 - 6*s12*s23^2*s34 - 2*s23^3*s34 + s1^2*s34^2 - 2*s1*s12*s34^2 + s12^2*s34^2 - 2*s1*s23*s34^2 + 2*s12*s23*s34^2 + s23^2*s34^2 + 2*msq*s1*s12*s45 - 2*s1^2*s12*s45 - 4*msq*s12^2*s45 + 6*s1*s12^2*s45 - 4*s12^3*s45 + 2*msq*s1*s15*s45 - 4*msq*s12*s15*s45 - 2*s1^2*s23*s45 - 4*msq*s12*s23*s45 + 12*s1*s12*s23*s45 - 12*s12^2*s23*s45 - 4*msq*s15*s23*s45 + 6*s1*s23^2*s45 - 12*s12*s23^2*s45 - 4*s23^3*s45 + 2*s1^2*s34*s45 + 6*msq*s12*s34*s45 - 8*s1*s12*s34*s45 + 6*s12^2*s34*s45 - 2*msq*s15*s34*s45 + 8*msq*s23*s34*s45 - 8*s1*s23*s34*s45 + 12*s12*s23*s34*s45 + 6*s23^2*s34*s45 + 2*s1*s34^2*s45 - 2*s12*s34^2*s45 - 2*s23*s34^2*s45 + s1^2*s45^2 + 2*msq*s12*s45^2 - 6*s1*s12*s45^2 + 6*s12^2*s45^2 + 2*msq*s15*s45^2 - 6*s1*s23*s45^2 + 12*s12*s23*s45^2 + 6*s23^2*s45^2 - 4*msq*s34*s45^2 + 4*s1*s34*s45^2 - 6*s12*s34*s45^2 - 6*s23*s34*s45^2 + s34^2*s45^2 + 2*s1*s45^3 - 4*s12*s45^3 - 4*s23*s45^3 + 2*s34*s45^3 + s45^4],
r6[6] -> Sqrt[msq^2*s1^2 - 2*msq*s1^2*s12 + 2*msq*s1*s12^2 + s1^2*s12^2 - 2*s1*s12^3 + s12^4 - 2*msq^2*s1*s23 + 4*msq*s1*s12*s23 - 2*msq*s12^2*s23 - 2*s1*s12^2*s23 + 2*s12^3*s23 + msq^2*s23^2 - 2*msq*s12*s23^2 + s12^2*s23^2 - 2*msq^2*s1*s45 + 2*msq*s1^2*s45 - 2*msq*s1*s12*s45 - 2*s1^2*s12*s45 - 2*msq*s12^2*s45 + 6*s1*s12^2*s45 - 4*s12^3*s45 - 2*msq^2*s23*s45 - 2*msq*s12*s23*s45 + 4*s1*s12*s23*s45 - 6*s12^2*s23*s45 - 2*msq*s23^2*s45 - 2*s12*s23^2*s45 + msq^2*s45^2 + s1^2*s45^2 + 4*msq*s12*s45^2 - 6*s1*s12*s45^2 + 6*s12^2*s45^2 + 4*msq*s23*s45^2 - 2*s1*s23*s45^2 + 6*s12*s23*s45^2 + s23^2*s45^2 - 2*msq*s45^3 + 2*s1*s45^3 - 4*s12*s45^3 - 2*s23*s45^3 + s45^4],
r6[7] -> Sqrt[msq^2*s1^2 - 2*msq*s1^2*s15 + 2*msq*s1*s15^2 + s1^2*s15^2 - 2*s1*s15^3 + s15^4 - 2*msq^2*s1*s23 + 2*msq*s1^2*s23 - 2*msq*s1*s15*s23 - 2*s1^2*s15*s23 - 2*msq*s15^2*s23 + 6*s1*s15^2*s23 - 4*s15^3*s23 + msq^2*s23^2 + s1^2*s23^2 + 4*msq*s15*s23^2 - 6*s1*s15*s23^2 + 6*s15^2*s23^2 - 2*msq*s23^3 + 2*s1*s23^3 - 4*s15*s23^3 + s23^4 - 2*msq^2*s1*s45 + 4*msq*s1*s15*s45 - 2*msq*s15^2*s45 - 2*s1*s15^2*s45 + 2*s15^3*s45 - 2*msq^2*s23*s45 - 2*msq*s15*s23*s45 + 4*s1*s15*s23*s45 - 6*s15^2*s23*s45 + 4*msq*s23^2*s45 - 2*s1*s23^2*s45 + 6*s15*s23^2*s45 - 2*s23^3*s45 + msq^2*s45^2 - 2*msq*s15*s45^2 + s15^2*s45^2 - 2*msq*s23*s45^2 - 2*s15*s23*s45^2 + s23^2*s45^2],
r6[8] -> Sqrt[msq^2*s12^2 + 2*msq^2*s12*s15 - 2*msq*s1*s12*s15 + msq^2*s15^2 - 2*msq*s1*s15^2 + s1^2*s15^2 + 2*msq*s12*s15^2 + 2*msq*s15^3 - 2*s1*s15^3 + s15^4 + 2*msq*s1*s12*s23 + 2*msq*s1*s15*s23 - 2*s1^2*s15*s23 - 4*msq*s12*s15*s23 - 4*msq*s15^2*s23 + 6*s1*s15^2*s23 - 4*s15^3*s23 + s1^2*s23^2 + 2*msq*s12*s23^2 + 2*msq*s15*s23^2 - 6*s1*s15*s23^2 + 6*s15^2*s23^2 + 2*s1*s23^3 - 4*s15*s23^3 + s23^4 - 4*msq^2*s1*s34 + 4*msq*s1^2*s34 - 2*msq*s1*s12*s34 - 2*msq*s1*s15*s34 - 2*s1^2*s15*s34 + 2*msq*s12*s15*s34 - 2*msq*s15^2*s34 + 4*s1*s15^2*s34 - 2*s15^3*s34 + 2*s1^2*s23*s34 - 2*msq*s12*s23*s34 + 6*msq*s15*s23*s34 - 8*s1*s15*s23*s34 + 6*s15^2*s23*s34 - 4*msq*s23^2*s34 + 4*s1*s23^2*s34 - 6*s15*s23^2*s34 + 2*s23^3*s34 + s1^2*s34^2 - 2*s1*s15*s34^2 + s15^2*s34^2 + 2*s1*s23*s34^2 - 2*s15*s23*s34^2 + s23^2*s34^2 - 2*msq*s1*s12*s45 - 2*msq*s1*s15*s45 + 2*s1^2*s15*s45 + 4*msq*s12*s15*s45 + 4*msq*s15^2*s45 - 6*s1*s15^2*s45 + 4*s15^3*s45 - 2*s1^2*s23*s45 - 4*msq*s12*s23*s45 - 4*msq*s15*s23*s45 + 12*s1*s15*s23*s45 - 12*s15^2*s23*s45 - 6*s1*s23^2*s45 + 12*s15*s23^2*s45 - 4*s23^3*s45 - 2*s1^2*s34*s45 + 2*msq*s12*s34*s45 - 6*msq*s15*s34*s45 + 8*s1*s15*s34*s45 - 6*s15^2*s34*s45 + 8*msq*s23*s34*s45 - 8*s1*s23*s34*s45 + 12*s15*s23*s34*s45 - 6*s23^2*s34*s45 - 2*s1*s34^2*s45 + 2*s15*s34^2*s45 - 2*s23*s34^2*s45 + s1^2*s45^2 + 2*msq*s12*s45^2 + 2*msq*s15*s45^2 - 6*s1*s15*s45^2 + 6*s15^2*s45^2 + 6*s1*s23*s45^2 - 12*s15*s23*s45^2 + 6*s23^2*s45^2 - 4*msq*s34*s45^2 + 4*s1*s34*s45^2 - 6*s15*s34*s45^2 + 6*s23*s34*s45^2 + s34^2*s45^2 - 2*s1*s45^3 + 4*s15*s45^3 - 4*s23*s45^3 - 2*s34*s45^3 + s45^4],
r6[9] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s12 + msq^2*s12^2 - 2*msq^2*s1*s15 - 2*msq^2*s12*s15 + 4*msq*s1*s12*s15 + msq^2*s15^2 - 4*msq*s12*s15^2 + 2*msq^2*s1*s23 + 2*msq^2*s12*s23 - 4*msq*s1*s12*s23 - 2*msq^2*s15*s23 + 8*msq*s12*s15*s23 + msq^2*s23^2 - 4*msq*s12*s23^2 + 4*msq^2*s1*s34 - 2*msq*s1^2*s34 - 2*msq*s1*s12*s34 + 2*msq*s12*s15*s34 + 2*msq*s15^2*s34 - 2*msq*s12*s23*s34 - 4*msq*s15*s23*s34 + 2*msq*s23^2*s34 + s1^2*s34^2 - 2*s1*s15*s34^2 + s15^2*s34^2 + 2*s1*s23*s34^2 - 2*s15*s23*s34^2 + s23^2*s34^2 + 2*msq^2*s1*s45 - 2*msq*s1^2*s45 - 2*msq^2*s12*s45 + 2*msq*s1*s12*s45 + 2*msq^2*s15*s45 - 6*msq*s12*s15*s45 + 2*msq*s15^2*s45 - 2*msq^2*s23*s45 + 6*msq*s12*s23*s45 - 4*msq*s15*s23*s45 + 2*msq*s23^2*s45 + 2*s1^2*s34*s45 + 2*msq*s12*s34*s45 + 4*msq*s15*s34*s45 - 4*s1*s15*s34*s45 + 2*s15^2*s34*s45 - 4*msq*s23*s34*s45 + 4*s1*s23*s34*s45 - 4*s15*s23*s34*s45 + 2*s23^2*s34*s45 - 2*s1*s34^2*s45 + 2*s15*s34^2*s45 - 2*s23*s34^2*s45 + msq^2*s45^2 + s1^2*s45^2 - 2*msq*s12*s45^2 + 4*msq*s15*s45^2 - 2*s1*s15*s45^2 + s15^2*s45^2 - 4*msq*s23*s45^2 + 2*s1*s23*s45^2 - 2*s15*s23*s45^2 + s23^2*s45^2 + 2*msq*s34*s45^2 - 4*s1*s34*s45^2 + 4*s15*s34*s45^2 - 4*s23*s34*s45^2 + s34^2*s45^2 + 2*msq*s45^3 - 2*s1*s45^3 + 2*s15*s45^3 - 2*s23*s45^3 + 2*s34*s45^3 + s45^4],
r6[10] -> Sqrt[msq^2*s1^2 - 2*msq*s1^2*s15 + 2*msq*s1*s15^2 + s1^2*s15^2 - 2*s1*s15^3 + s15^4 - 2*msq^2*s1*s23 + 2*msq*s1*s15*s23 - 2*msq*s15^2*s23 + msq^2*s23^2 - 2*msq^2*s1*s45 + 4*msq*s1*s15*s45 - 2*msq*s15^2*s45 - 2*s1*s15^2*s45 + 2*s15^3*s45 - 2*msq^2*s23*s45 + 2*msq*s15*s23*s45 + msq^2*s45^2 - 2*msq*s15*s45^2 + s15^2*s45^2],
r6[11] -> Sqrt[msq^2*s1^2 - 2*msq^2*s1*s12 + msq^2*s12^2 - 2*msq^2*s1*s15 - 2*msq*s1^2*s15 - 2*msq^2*s12*s15 + 4*msq*s1*s12*s15 - 2*msq*s12^2*s15 + msq^2*s15^2 + 4*msq*s1*s15^2 + s1^2*s15^2 - 2*s1*s12*s15^2 + s12^2*s15^2 - 2*msq*s15^3 - 2*s1*s15^3 + 2*s12*s15^3 + s15^4 + 2*msq^2*s1*s23 + 2*msq^2*s12*s23 - 2*msq^2*s15*s23 - 2*msq*s1*s15*s23 - 2*msq*s12*s15*s23 + 2*msq*s15^2*s23 + msq^2*s23^2 + 4*msq^2*s1*s34 - 6*msq*s1*s15*s34 + 2*msq*s12*s15*s34 + 2*msq*s15^2*s34 + 2*s1*s15^2*s34 - 2*s12*s15^2*s34 - 2*s15^3*s34 + 2*msq*s15*s23*s34 + s15^2*s34^2 + 2*msq^2*s1*s45 - 2*msq^2*s12*s45 + 2*msq^2*s15*s45 - 4*msq*s1*s15*s45 + 4*msq*s12*s15*s45 + 2*s1*s15^2*s45 - 2*s12*s15^2*s45 - 2*s15^3*s45 - 2*msq^2*s23*s45 + 2*msq*s15*s23*s45 - 2*msq*s15*s34*s45 + 2*s15^2*s34*s45 + msq^2*s45^2 - 2*msq*s15*s45^2 + s15^2*s45^2],
r6[12] -> Sqrt[msq^2*s12^2 + 2*msq^2*s12*s15 - 2*msq*s12^2*s15 + msq^2*s15^2 - 2*msq*s12*s15^2 + s12^2*s15^2 - 4*msq^2*s1*s34 + 4*msq*s1*s15*s34 + 2*msq*s12*s15*s34 - 2*msq*s15^2*s34 - 2*s12*s15^2*s34 + s15^2*s34^2],
Sqrt[s1] -> Sqrt[s1],
nr1i[1] -> Sqrt[-(s1*(-4*msq + s1)*(s12 - s15)^2*(s12 + s15 - 2*s34)^2) + (-2*msq*s12^2 + s1*s12^2 - 4*msq*s12*s15 - 2*msq*s15^2 + s1*s15^2 + 8*msq*s1*s34 - 2*s1*s12*s34 - 2*s1*s15*s34 + 2*s1*s34^2)^2],
nr1i[2] -> Sqrt[-(s1*(-4*msq + s1)*(s1 - s12 - s15 + s23 - s45)^2*(s1 - s12 - s15 + s23 + 2*s34 + s45)^2) + (-2*msq*s1^2 + s1^3 + 4*msq*s1*s12 - 2*s1^2*s12 - 2*msq*s12^2 + s1*s12^2 + 4*msq*s1*s15 - 2*s1^2*s15 + 4*msq*s12*s15 + 2*s1*s12*s15 - 2*msq*s15^2 + s1*s15^2 - 4*msq*s1*s23 + 2*s1^2*s23 - 4*msq*s12*s23 - 2*s1*s12*s23 + 4*msq*s15*s23 - 2*s1*s15*s23 - 2*msq*s23^2 + s1*s23^2 - 8*msq*s1*s34 + 2*s1^2*s34 - 2*s1*s12*s34 - 2*s1*s15*s34 + 2*s1*s23*s34 + 2*s1*s34^2 - 4*msq*s1*s45 + 4*msq*s12*s45 - 4*msq*s15*s45 + 4*msq*s23*s45 + 2*s1*s34*s45 - 2*msq*s45^2 + s1*s45^2)^2],
nr1i[3] -> Sqrt[-(s1*(-4*msq + s1)*(s1 - s23 - s45)^2*(s1 - 2*s12 - s23 + s45)^2) + (-2*msq*s1^2 + s1^3 - 2*s1^2*s12 + 2*s1*s12^2 + 4*msq*s1*s23 - 2*s1^2*s23 + 2*s1*s12*s23 - 2*msq*s23^2 + s1*s23^2 + 4*msq*s1*s45 - 2*s1*s12*s45 + 4*msq*s23*s45 - 2*msq*s45^2 + s1*s45^2)^2],
nr1i[4] -> Sqrt[-(s1*(-4*msq + s1)*(s1 - s12 - s15 - s23 + s45)^2*(s1 - s12 - s15 + s23 + 2*s34 + s45)^2) + (-2*msq*s1^2 + s1^3 + 4*msq*s1*s12 - 2*s1^2*s12 - 2*msq*s12^2 + s1*s12^2 + 4*msq*s1*s15 - 2*s1^2*s15 + 4*msq*s12*s15 + 2*s1*s12*s15 - 2*msq*s15^2 + s1*s15^2 - 4*msq*s1*s23 - 4*msq*s12*s23 + 4*msq*s15*s23 - 2*msq*s23^2 + s1*s23^2 - 8*msq*s1*s34 + 2*s1^2*s34 - 2*s1*s12*s34 - 2*s1*s15*s34 + 2*s1*s23*s34 + 2*s1*s34^2 - 4*msq*s1*s45 + 2*s1^2*s45 + 4*msq*s12*s45 - 2*s1*s12*s45 - 4*msq*s15*s45 - 2*s1*s15*s45 + 4*msq*s23*s45 + 2*s1*s34*s45 - 2*msq*s45^2 + s1*s45^2)^2],
nr1i[5] -> Sqrt[-(s1*(-4*msq + s1)*(s12 + s15 - 2*s34)^2*(s12 - s15 + 2*s23 - 2*s45)^2) + (-2*msq*s12^2 + s1*s12^2 - 4*msq*s12*s15 - 2*msq*s15^2 + s1*s15^2 + 2*s1*s12*s23 - 2*s1*s15*s23 + 2*s1*s23^2 + 8*msq*s1*s34 - 2*s1*s12*s34 - 2*s1*s15*s34 + 2*s1*s34^2 - 2*s1*s12*s45 + 2*s1*s15*s45 - 4*s1*s23*s45 + 2*s1*s45^2)^2],
nr1i[6] -> Sqrt[-(s1*(-4*msq + s1)*(s1 - s23 - s45)^2*(s1 - 2*s15 + s23 - s45)^2) + (-2*msq*s1^2 + s1^3 - 2*s1^2*s15 + 2*s1*s15^2 + 4*msq*s1*s23 - 2*s1*s15*s23 - 2*msq*s23^2 + s1*s23^2 + 4*msq*s1*s45 - 2*s1^2*s45 + 2*s1*s15*s45 + 4*msq*s23*s45 - 2*msq*s45^2 + s1*s45^2)^2],
nr1a[1] -> Sqrt[-2*msq*s12^2 + s1*s12^2 - 4*msq*s12*s15 - 2*msq*s15^2 + s1*s15^2 + 8*msq*s1*s34 - 2*s1*s12*s34 - 2*s1*s15*s34 + 2*s1*s34^2 + nr1i[1]],
nr1a[2] -> Sqrt[-2*msq*s1^2 + s1^3 + 4*msq*s1*s12 - 2*s1^2*s12 - 2*msq*s12^2 + s1*s12^2 + 4*msq*s1*s15 - 2*s1^2*s15 + 4*msq*s12*s15 + 2*s1*s12*s15 - 2*msq*s15^2 + s1*s15^2 - 4*msq*s1*s23 + 2*s1^2*s23 - 4*msq*s12*s23 - 2*s1*s12*s23 + 4*msq*s15*s23 - 2*s1*s15*s23 - 2*msq*s23^2 + s1*s23^2 - 8*msq*s1*s34 + 2*s1^2*s34 - 2*s1*s12*s34 - 2*s1*s15*s34 + 2*s1*s23*s34 + 2*s1*s34^2 - 4*msq*s1*s45 + 4*msq*s12*s45 - 4*msq*s15*s45 + 4*msq*s23*s45 + 2*s1*s34*s45 - 2*msq*s45^2 + s1*s45^2 + nr1i[2]],
nr1a[3] -> Sqrt[-2*msq*s1^2 + s1^3 - 2*s1^2*s12 + 2*s1*s12^2 + 4*msq*s1*s23 - 2*s1^2*s23 + 2*s1*s12*s23 - 2*msq*s23^2 + s1*s23^2 + 4*msq*s1*s45 - 2*s1*s12*s45 + 4*msq*s23*s45 - 2*msq*s45^2 + s1*s45^2 + nr1i[3]],
nr1a[4] -> Sqrt[-2*msq*s1^2 + s1^3 + 4*msq*s1*s12 - 2*s1^2*s12 - 2*msq*s12^2 + s1*s12^2 + 4*msq*s1*s15 - 2*s1^2*s15 + 4*msq*s12*s15 + 2*s1*s12*s15 - 2*msq*s15^2 + s1*s15^2 - 4*msq*s1*s23 - 4*msq*s12*s23 + 4*msq*s15*s23 - 2*msq*s23^2 + s1*s23^2 - 8*msq*s1*s34 + 2*s1^2*s34 - 2*s1*s12*s34 - 2*s1*s15*s34 + 2*s1*s23*s34 + 2*s1*s34^2 - 4*msq*s1*s45 + 2*s1^2*s45 + 4*msq*s12*s45 - 2*s1*s12*s45 - 4*msq*s15*s45 - 2*s1*s15*s45 + 4*msq*s23*s45 + 2*s1*s34*s45 - 2*msq*s45^2 + s1*s45^2 + nr1i[4]],
nr1a[5] -> Sqrt[-2*msq*s12^2 + s1*s12^2 - 4*msq*s12*s15 - 2*msq*s15^2 + s1*s15^2 + 2*s1*s12*s23 - 2*s1*s15*s23 + 2*s1*s23^2 + 8*msq*s1*s34 - 2*s1*s12*s34 - 2*s1*s15*s34 + 2*s1*s34^2 - 2*s1*s12*s45 + 2*s1*s15*s45 - 4*s1*s23*s45 + 2*s1*s45^2 + nr1i[5]],
nr1a[6] -> Sqrt[-2*msq*s1^2 + s1^3 - 2*s1^2*s15 + 2*s1*s15^2 + 4*msq*s1*s23 - 2*s1*s15*s23 - 2*msq*s23^2 + s1*s23^2 + 4*msq*s1*s45 - 2*s1^2*s45 + 2*s1*s15*s45 + 4*msq*s23*s45 - 2*msq*s45^2 + s1*s45^2 + nr1i[6]],
nr1b[1] -> Sqrt[-2*msq*s12^2 + s1*s12^2 - 4*msq*s12*s15 - 2*msq*s15^2 + s1*s15^2 + 8*msq*s1*s34 - 2*s1*s12*s34 - 2*s1*s15*s34 + 2*s1*s34^2 - nr1i[1]],
nr1b[2] -> Sqrt[-2*msq*s1^2 + s1^3 + 4*msq*s1*s12 - 2*s1^2*s12 - 2*msq*s12^2 + s1*s12^2 + 4*msq*s1*s15 - 2*s1^2*s15 + 4*msq*s12*s15 + 2*s1*s12*s15 - 2*msq*s15^2 + s1*s15^2 - 4*msq*s1*s23 + 2*s1^2*s23 - 4*msq*s12*s23 - 2*s1*s12*s23 + 4*msq*s15*s23 - 2*s1*s15*s23 - 2*msq*s23^2 + s1*s23^2 - 8*msq*s1*s34 + 2*s1^2*s34 - 2*s1*s12*s34 - 2*s1*s15*s34 + 2*s1*s23*s34 + 2*s1*s34^2 - 4*msq*s1*s45 + 4*msq*s12*s45 - 4*msq*s15*s45 + 4*msq*s23*s45 + 2*s1*s34*s45 - 2*msq*s45^2 + s1*s45^2 - nr1i[2]],
nr1b[3] -> Sqrt[-2*msq*s1^2 + s1^3 - 2*s1^2*s12 + 2*s1*s12^2 + 4*msq*s1*s23 - 2*s1^2*s23 + 2*s1*s12*s23 - 2*msq*s23^2 + s1*s23^2 + 4*msq*s1*s45 - 2*s1*s12*s45 + 4*msq*s23*s45 - 2*msq*s45^2 + s1*s45^2 - nr1i[3]],
nr1b[4] -> Sqrt[-2*msq*s1^2 + s1^3 + 4*msq*s1*s12 - 2*s1^2*s12 - 2*msq*s12^2 + s1*s12^2 + 4*msq*s1*s15 - 2*s1^2*s15 + 4*msq*s12*s15 + 2*s1*s12*s15 - 2*msq*s15^2 + s1*s15^2 - 4*msq*s1*s23 - 4*msq*s12*s23 + 4*msq*s15*s23 - 2*msq*s23^2 + s1*s23^2 - 8*msq*s1*s34 + 2*s1^2*s34 - 2*s1*s12*s34 - 2*s1*s15*s34 + 2*s1*s23*s34 + 2*s1*s34^2 - 4*msq*s1*s45 + 2*s1^2*s45 + 4*msq*s12*s45 - 2*s1*s12*s45 - 4*msq*s15*s45 - 2*s1*s15*s45 + 4*msq*s23*s45 + 2*s1*s34*s45 - 2*msq*s45^2 + s1*s45^2 - nr1i[4]],
nr1b[5] -> Sqrt[-2*msq*s12^2 + s1*s12^2 - 4*msq*s12*s15 - 2*msq*s15^2 + s1*s15^2 + 2*s1*s12*s23 - 2*s1*s15*s23 + 2*s1*s23^2 + 8*msq*s1*s34 - 2*s1*s12*s34 - 2*s1*s15*s34 + 2*s1*s34^2 - 2*s1*s12*s45 + 2*s1*s15*s45 - 4*s1*s23*s45 + 2*s1*s45^2 - nr1i[5]],
nr1b[6] -> Sqrt[-2*msq*s1^2 + s1^3 - 2*s1^2*s15 + 2*s1*s15^2 + 4*msq*s1*s23 - 2*s1*s15*s23 - 2*msq*s23^2 + s1*s23^2 + 4*msq*s1*s45 - 2*s1^2*s45 + 2*s1*s15*s45 + 4*msq*s23*s45 - 2*msq*s45^2 + s1*s45^2 - nr1i[6]],
r7[1] -> Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 - 4*msq*s12*s15*s34 + 4*msq*s12*s23*s34 - 4*msq*s15*s23*s34 + 2*s12*s15*s23*s34 + 4*msq*s23^2*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s12*s15^2*s45 + 2*s12*s15*s23*s45 - 4*msq*s12*s34*s45 + 4*msq*s15*s34*s45 + 2*s12*s15*s34*s45 - 8*msq*s23*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 + 4*msq*s34*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2],
r7[2] -> Sqrt[-4*msq*s1*s12^2 + s1^2*s12^2 + 4*msq*s12^2*s15 - 2*s1*s12^2*s15 + s12^2*s15^2 - 4*msq*s1*s12*s23 + 2*s1*s12^2*s23 + 4*msq*s12*s15*s23 - 2*s12^2*s15*s23 + s12^2*s23^2 + 4*msq*s1*s12*s34 - 4*msq*s12*s15*s34 + 4*msq*s1*s23*s34 - 2*s1*s12*s23*s34 - 4*msq*s15*s23*s34 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 + 8*msq*s1*s12*s45 - 2*s1^2*s12*s45 - 8*msq*s12*s15*s45 + 4*s1*s12*s15*s45 - 2*s12*s15^2*s45 + 4*msq*s1*s23*s45 - 2*s1*s12*s23*s45 - 4*msq*s15*s23*s45 + 2*s12*s15*s23*s45 - 4*msq*s1*s34*s45 - 2*s1*s12*s34*s45 + 4*msq*s15*s34*s45 + 2*s12*s15*s34*s45 - 2*s1*s23*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 - 4*msq*s1*s45^2 + s1^2*s45^2 + 4*msq*s15*s45^2 - 2*s1*s15*s45^2 + s15^2*s45^2 + 2*s1*s34*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2],
r7[3] -> Sqrt[s12^2*s15^2 - 2*s12^2*s15*s23 + s12^2*s23^2 - 2*s1*s12*s15*s34 + 2*s1*s12*s23*s34 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s1^2*s34^2 - 2*s1*s23*s34^2 + s23^2*s34^2 - 4*msq*s1*s15*s45 + 2*s1*s12*s15*s45 + 4*msq*s15^2*s45 - 2*s12*s15^2*s45 + 4*msq*s1*s23*s45 - 2*s1*s12*s23*s45 - 4*msq*s15*s23*s45 + 2*s12*s15*s23*s45 + 2*s1^2*s34*s45 - 4*s1*s12*s34*s45 - 2*s1*s15*s34*s45 + 2*s12*s15*s34*s45 - 2*s1*s23*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 + 2*s1*s34^2*s45 - 2*s23*s34^2*s45 - 4*msq*s1*s45^2 + s1^2*s45^2 + 4*msq*s15*s45^2 - 2*s1*s15*s45^2 + s15^2*s45^2 + 2*s1*s34*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2],
r7[4] -> Sqrt[-4*msq*s1*s15^2 + s1^2*s15^2 + 4*msq*s12*s15^2 - 2*s1*s12*s15^2 + s12^2*s15^2 + 8*msq*s1*s15*s23 - 2*s1^2*s15*s23 - 8*msq*s12*s15*s23 + 4*s1*s12*s15*s23 - 2*s12^2*s15*s23 - 4*msq*s1*s23^2 + s1^2*s23^2 + 4*msq*s12*s23^2 - 2*s1*s12*s23^2 + s12^2*s23^2 + 4*msq*s1*s15*s34 - 4*msq*s12*s15*s34 - 4*msq*s1*s23*s34 + 4*msq*s12*s23*s34 - 2*s1*s15*s23*s34 + 2*s12*s15*s23*s34 + 2*s1*s23^2*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 4*msq*s1*s15*s45 + 4*msq*s12*s15*s45 + 2*s1*s15^2*s45 - 2*s12*s15^2*s45 + 4*msq*s1*s23*s45 - 4*msq*s12*s23*s45 - 2*s1*s15*s23*s45 + 2*s12*s15*s23*s45 + 4*msq*s1*s34*s45 - 4*msq*s12*s34*s45 - 2*s1*s15*s34*s45 + 2*s12*s15*s34*s45 - 2*s1*s23*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2],
r7[5] -> Sqrt[-4*msq*s1^3 + s1^4 + 8*msq*s1^2*s12 - 2*s1^3*s12 - 4*msq*s1*s12^2 + s1^2*s12^2 + 8*msq*s1^2*s15 - 2*s1^3*s15 - 12*msq*s1*s12*s15 + 4*s1^2*s12*s15 + 4*msq*s12^2*s15 - 2*s1*s12^2*s15 - 4*msq*s1*s15^2 + s1^2*s15^2 + 4*msq*s12*s15^2 - 2*s1*s12*s15^2 + s12^2*s15^2 - 2*s1^2*s12*s23 + 2*s1*s12^2*s23 + 2*s1*s12*s15*s23 - 2*s12^2*s15*s23 + s12^2*s23^2 - 4*msq*s1^2*s34 + 4*msq*s1*s12*s34 + 4*msq*s1*s15*s34 - 4*msq*s12*s15*s34 + 2*s1^2*s23*s34 - 2*s1*s12*s23*s34 - 2*s1*s15*s23*s34 + 2*s12*s15*s23*s34 - 2*s12*s23^2*s34 + s23^2*s34^2 - 2*s1^2*s15*s45 + 2*s1*s12*s15*s45 + 2*s1*s15^2*s45 - 2*s12*s15^2*s45 + 4*s1^2*s23*s45 - 4*s1*s12*s23*s45 - 4*s1*s15*s23*s45 + 2*s12*s15*s23*s45 + 2*s1^2*s34*s45 - 2*s1*s12*s34*s45 - 2*s1*s15*s34*s45 + 2*s12*s15*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2],
r7[6] -> Sqrt[s12^2*s15^2 - 4*msq*s1*s12*s23 + 4*msq*s12^2*s23 + 2*s1*s12*s15*s23 - 2*s12^2*s15*s23 - 4*msq*s1*s23^2 + s1^2*s23^2 + 4*msq*s12*s23^2 - 2*s1*s12*s23^2 + s12^2*s23^2 - 2*s1*s12*s15*s34 + 2*s1^2*s23*s34 - 2*s1*s12*s23*s34 - 4*s1*s15*s23*s34 + 2*s12*s15*s23*s34 + 2*s1*s23^2*s34 - 2*s12*s23^2*s34 + s1^2*s34^2 + 2*s1*s23*s34^2 + s23^2*s34^2 - 2*s12*s15^2*s45 + 4*msq*s1*s23*s45 - 4*msq*s12*s23*s45 - 2*s1*s15*s23*s45 + 2*s12*s15*s23*s45 + 2*s1*s15*s34*s45 + 2*s12*s15*s34*s45 - 2*s1*s23*s34*s45 + 2*s12*s23*s34*s45 + 2*s15*s23*s34*s45 - 2*s1*s34^2*s45 - 2*s23*s34^2*s45 + s15^2*s45^2 - 2*s15*s34*s45^2 + s34^2*s45^2]}

